Exploring alternative symmetry breaking mechanisms at the LHC with 7, 8 and 10 TeV total energy

In view of the annnouncement that in 2012 the LHC will run at 8 TeV, we study the possibility of detecting signals of alternative mechanisms of ElectroWeak Symmetry Breaking, described phenomenologically by unitarized models, at energies lower than 14 TeV. A complete calculation with six fermions in the final state is performed using the PHANTOM event generator. Our results indicate that at 8 TeV some of the scenarios with TeV scale resonances are likely to be identified while models with no resonances or with very heavy ones will be inaccessible, unless the available luminosity will be much higher than expected.

==> images/alpha_bounds11.C <==
{
//=========Macro generated from canvas: c1/Exclusion graphs examples
//=========  (Fri Mar  9 11:49:32 2012) by ROOT version5.32/00
   TCanvas *c1 = new TCanvas("c1", "Exclusion graphs examples",107,198,700,622);
   c1->Range(-0.02680281,-0.03255259,0.02567908,0.04014432);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetGridx();
   c1->SetGridy();
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraph *graph = new TGraph(4);
   graph->SetName("Graph");
   graph->SetTitle("");
   graph->SetFillColor(38);
   graph->SetFillStyle(3002);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetPoint(0,-0.09987026867,0.04710466458);
   graph->SetPoint(1,0.2499335815,-0.0927466674);
   graph->SetPoint(2,0.2499335815,-0.1181390291);
   graph->SetPoint(3,-0.09987026867,0.02184119816);
   
   TH1F *Graph_Graph_Graph_Graph311 = new TH1F("Graph_Graph_Graph_Graph311","",100,-0.1349155,0.2849396);
   Graph_Graph_Graph_Graph311->SetMinimum(-0.0252829);
   Graph_Graph_Graph_Graph311->SetMaximum(0.03287463);
   Graph_Graph_Graph_Graph311->SetDirectory(0);
   Graph_Graph_Graph_Graph311->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph311->SetLineColor(ci);
   Graph_Graph_Graph_Graph311->GetXaxis()->SetTitle("#alpha_{5}");
   Graph_Graph_Graph_Graph311->GetXaxis()->SetRange(28,37);
   Graph_Graph_Graph_Graph311->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph311->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph311->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph311->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph311->GetYaxis()->SetTitle("#alpha_{4}");
   Graph_Graph_Graph_Graph311->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph311->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph311->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph311->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph311->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph311->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph311->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph311->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph311);
   
   graph->Draw("af");
   
   graph = new TGraph(8);
   graph->SetName("Graph");
   graph->SetTitle("");
   graph->SetFillColor(4);
   graph->SetFillStyle(3001);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.003,0);
   graph->SetPoint(1,-0.003,0.002);
   graph->SetPoint(2,-0.001,0.002);
   graph->SetPoint(3,0,0.008);
   graph->SetPoint(4,0,0);
   graph->SetPoint(5,0.01,0.015);
   graph->SetPoint(6,-0.01200517,0.01505846);
   graph->SetPoint(7,-0.0025,0.015);
   
   TH1F *Graph_Graph_Graph_Graph522 = new TH1F("Graph_Graph_Graph_Graph522","Graph",100,-0.01420569,0.01220052);
   Graph_Graph_Graph_Graph522->SetMinimum(0);
   Graph_Graph_Graph_Graph522->SetMaximum(0.01656431);
   Graph_Graph_Graph_Graph522->SetDirectory(0);
   Graph_Graph_Graph_Graph522->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph522->SetLineColor(ci);
   Graph_Graph_Graph_Graph522->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph522->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph522->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph522->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph522->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph522->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph522->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph522->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph522->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph522->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph522->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph522->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph522);
   
   graph->Draw("p");
   
   TF1 *Causal = new TF1("Causal","0",-0.1,0.25);
   Causal->SetFillColor(19);
   Causal->SetFillStyle(0);
   Causal->SetLineWidth(3);
   Causal->GetXaxis()->SetLabelFont(42);
   Causal->GetXaxis()->SetLabelSize(0.035);
   Causal->GetXaxis()->SetTitleSize(0.035);
   Causal->GetXaxis()->SetTitleFont(42);
   Causal->GetYaxis()->SetLabelFont(42);
   Causal->GetYaxis()->SetLabelSize(0.035);
   Causal->GetYaxis()->SetTitleSize(0.035);
   Causal->GetYaxis()->SetTitleFont(42);
   Causal->Draw("same");
   
   TF1 *Causal2 = new TF1("Causal2","-x",-0.1,0.25);
   Causal2->SetFillColor(19);
   Causal2->SetFillStyle(0);
   Causal2->SetLineWidth(3);
   Causal2->GetXaxis()->SetLabelFont(42);
   Causal2->GetXaxis()->SetLabelSize(0.035);
   Causal2->GetXaxis()->SetTitleSize(0.035);
   Causal2->GetXaxis()->SetTitleFont(42);
   Causal2->GetYaxis()->SetLabelFont(42);
   Causal2->GetYaxis()->SetLabelSize(0.035);
   Causal2->GetYaxis()->SetTitleSize(0.035);
   Causal2->GetYaxis()->SetTitleFont(42);
   Causal2->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(726192.*[0]-0.213196657-0.1055428996*TMath::Log([0]*1000.*1000.))/112.-11.*x/7.",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(4);
   Scomb->SetLineWidth(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,1.453376e-07);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(726192.*[0]-0.213196657-0.1055428996*TMath::Log([0]*1000.*1000.))/112.-11.*x/7.",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(4);
   Scomb->SetLineWidth(2);
   Scomb->SetLineStyle(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,4e-06);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(726192.*[0]-0.213196657-0.1055428996*TMath::Log([0]*1000.*1000.))/112.-11.*x/7.",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(4);
   Scomb->SetLineWidth(2);
   Scomb->SetLineStyle(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,1.777778e-06);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(726192.*[0]-0.213196657-0.1055428996*TMath::Log([0]*1000.*1000.))/112.-11.*x/7.",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(4);
   Scomb->SetLineWidth(2);
   Scomb->SetLineStyle(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,1e-06);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(726192.*[0]-0.213196657-0.1055428996*TMath::Log([0]*1000.*1000.))/112.-11.*x/7.",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(4);
   Scomb->SetLineWidth(2);
   Scomb->SetLineStyle(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,4.444444e-07);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(15129.*[0]-0.000175904)+2.*x",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(2);
   Scomb->SetLineWidth(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,0);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(15129.*[0]-0.000175904)+2.*x",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(2);
   Scomb->SetLineWidth(2);
   Scomb->SetLineStyle(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,4e-06);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(15129.*[0]-0.000175904)+2.*x",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(2);
   Scomb->SetLineWidth(2);
   Scomb->SetLineStyle(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,1.777778e-06);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(15129.*[0]-0.000175904)+2.*x",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(2);
   Scomb->SetLineWidth(2);
   Scomb->SetLineStyle(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,1e-06);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(15129.*[0]-0.000175904)+2.*x",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(2);
   Scomb->SetLineWidth(2);
   Scomb->SetLineStyle(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,4.444444e-07);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   
   TF1 *Scomb = new TF1("Scomb","(15129.*[0]-0.000175904)+2.*x",-0.1,0.25);
   Scomb->SetFillColor(19);
   Scomb->SetFillStyle(0);
   Scomb->SetLineColor(2);
   Scomb->SetLineWidth(2);
   Scomb->SetLineStyle(2);
   Scomb->GetXaxis()->SetLabelFont(42);
   Scomb->GetXaxis()->SetLabelSize(0.035);
   Scomb->GetXaxis()->SetTitleSize(0.035);
   Scomb->GetXaxis()->SetTitleFont(42);
   Scomb->GetYaxis()->SetLabelFont(42);
   Scomb->GetYaxis()->SetLabelSize(0.035);
   Scomb->GetYaxis()->SetTitleSize(0.035);
   Scomb->GetYaxis()->SetTitleFont(42);
   Scomb->SetParameter(0,4e-08);
   Scomb->SetParError(0,0);
   Scomb->SetParLimits(0,0,0);
   Scomb->Draw("same");
   TLatex *   tex = new TLatex(-0.01956393,0.02291949,"V500");
   tex->SetTextColor(2);
   tex->SetTextSize(0.03601695);
   tex->SetTextAngle(48.81408);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.001089703,0.02590332,"V750");
   tex->SetTextColor(2);
   tex->SetTextSize(0.03601695);
   tex->SetTextAngle(46.54816);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.002490938,0.02175827,"V1000");
   tex->SetTextColor(2);
   tex->SetTextSize(0.03601695);
   tex->SetTextAngle(48.94519);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.006561347,0.01389548,"V5000");
   tex->SetTextColor(2);
   tex->SetTextSize(0.03601695);
   tex->SetTextAngle(49.18492);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.004935359,0.03119283,"S500");
   tex->SetTextColor(4);
   tex->SetTextSize(0.03601695);
   tex->SetTextAngle(321.3402);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.009082634,0.02414015,"S750");
   tex->SetTextColor(4);
   tex->SetTextSize(0.03601695);
   tex->SetTextAngle(321.3402);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.01247586,0.02508955,"S1000");
   tex->SetTextColor(4);
   tex->SetTextSize(0.03601695);
   tex->SetTextAngle(320.8264);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.01534125,0.0263102,"S1500");
   tex->SetTextColor(4);
   tex->SetTextSize(0.03601695);
   tex->SetTextAngle(320.3893);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.005506056,0.0185047,"V1500");
   tex->SetTextColor(2);
   tex->SetTextSize(0.03601695);
   tex->SetTextAngle(49.76364);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.01157823,0.01319043,"G");
   tex->SetTextSize(0.05084746);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.00170431,0.01526097,"I");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.01107371,0.01512294,"F");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.0006189655,0.009187391,"D");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.00310819,0.0007672005,"A");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.001040517,-0.002821733,"E");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.004608405,7.702091e-05,"B");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.0005426724,0.003251847,"C");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.01074483,0.01876914,"V#infty");
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/unitarization_10TeV/4jlv/IMVW_d10_10TeV_ec.C <==
{
//=========Macro generated from canvas: IMVW3/IMVW3
//=========  (Thu Mar  8 15:40:49 2012) by ROOT version5.20/00
   TCanvas *IMVW3 = new TCanvas("IMVW3", "IMVW3",22,101,614,438);
   IMVW3->Range(190,-6.509551,1490,-4.256065);
   IMVW3->SetFillColor(0);
   IMVW3->SetBorderMode(0);
   IMVW3->SetBorderSize(0);
   IMVW3->SetLogy();
   IMVW3->SetFrameBorderMode(0);
   IMVW3->SetFrameBorderMode(0);
   gStyle->SetOptStat(0);

/*  
   TH1 *IMVW_noh_as4R__1 = new TH1D("IMVW_noh_as4R__1","M(VW)",37,0,2960);
   IMVW_noh_as4R__1->SetBinContent(4,9.803125e-07);
   IMVW_noh_as4R__1->SetBinContent(5,4.079814e-06);
   IMVW_noh_as4R__1->SetBinContent(6,1.239801e-05);
   IMVW_noh_as4R__1->SetBinContent(7,8.318192e-06);
   IMVW_noh_as4R__1->SetBinContent(8,9.961689e-06);
   IMVW_noh_as4R__1->SetBinContent(9,4.238378e-06);
   IMVW_noh_as4R__1->SetBinContent(10,4.079814e-06);
   IMVW_noh_as4R__1->SetBinContent(11,4.901562e-06);
   IMVW_noh_as4R__1->SetBinContent(12,2.940938e-06);
   IMVW_noh_as4R__1->SetBinContent(13,2.119189e-06);
   IMVW_noh_as4R__1->SetBinContent(14,1.960625e-06);
   IMVW_noh_as4R__1->SetBinContent(15,9.803125e-07);
   IMVW_noh_as4R__1->SetBinContent(16,9.803125e-07);
   IMVW_noh_as4R__1->SetBinContent(18,9.803125e-07);
   IMVW_noh_as4R__1->SetBinContent(19,9.803125e-07);
   IMVW_noh_as4R__1->SetMinimum(5.197538e-07);
   IMVW_noh_as4R__1->SetMaximum(3.300554e-05);
   IMVW_noh_as4R__1->SetEntries(72);
   IMVW_noh_as4R__1->SetDirectory(0);
   
   TPaveStats *ptstats = new TPaveStats(0.4729951,0.9443099,0.5057283,0.9927361,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *text = ptstats->AddText("IMVW_noh_as4R__1");
   text->SetTextSize(0.01113803);
   text = ptstats->AddText("Entries = 72     ");
   text = ptstats->AddText("Mean  =  642.9");
   text = ptstats->AddText("RMS   =  218.3");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   IMVW_noh_as4R__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(IMVW_noh_as4R__1->GetListOfFunctions());
   IMVW_noh_as4R__1->SetLineColor(2);
   IMVW_noh_as4R__1->SetLineWidth(3);
   IMVW_noh_as4R__1->GetXaxis()->SetTitle("M(VW)");
   IMVW_noh_as4R__1->GetXaxis()->SetRange(5,17);
   IMVW_noh_as4R__1->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   IMVW_noh_as4R__1->Draw("");
 */
  
   TH1 *IMVW_iamER__2 = new TH1D("IMVW_iamER__2","M(VW) ",150,0,3000);
   IMVW_iamER__2->SetBinContent(9,2.110304e-07);
   IMVW_iamER__2->SetBinContent(10,3.351312e-07);
   IMVW_iamER__2->SetBinContent(11,2.916664e-07);
   IMVW_iamER__2->SetBinContent(12,2.17324e-08);
   IMVW_iamER__2->SetBinContent(13,1.08662e-07);
   IMVW_iamER__2->SetBinContent(15,3.78596e-07);
   IMVW_iamER__2->SetBinContent(16,6.51972e-08);
   IMVW_iamER__2->SetBinContent(17,2.762276e-07);
   IMVW_iamER__2->SetBinContent(18,7.726308e-07);
   IMVW_iamER__2->SetBinContent(19,1.120349e-06);
   IMVW_iamER__2->SetBinContent(20,1.170108e-06);
   IMVW_iamER__2->SetBinContent(21,8.721476e-07);
   IMVW_iamER__2->SetBinContent(22,1.570436e-06);
   IMVW_iamER__2->SetBinContent(23,1.775173e-06);
   IMVW_iamER__2->SetBinContent(24,1.759734e-06);
   IMVW_iamER__2->SetBinContent(25,1.43719e-06);
   IMVW_iamER__2->SetBinContent(26,1.800347e-06);
   IMVW_iamER__2->SetBinContent(27,2.017671e-06);
   IMVW_iamER__2->SetBinContent(28,3.088262e-06);
   IMVW_iamER__2->SetBinContent(29,1.68254e-06);
   IMVW_iamER__2->SetBinContent(30,2.396267e-06);
   IMVW_iamER__2->SetBinContent(31,2.054842e-06);
   IMVW_iamER__2->SetBinContent(32,2.312189e-06);
   IMVW_iamER__2->SetBinContent(33,1.94618e-06);
   IMVW_iamER__2->SetBinContent(34,2.433438e-06);
   IMVW_iamER__2->SetBinContent(35,1.800347e-06);
   IMVW_iamER__2->SetBinContent(36,1.617343e-06);
   IMVW_iamER__2->SetBinContent(37,1.726005e-06);
   IMVW_iamER__2->SetBinContent(38,1.639075e-06);
   IMVW_iamER__2->SetBinContent(39,1.604756e-06);
   IMVW_iamER__2->SetBinContent(40,2.135478e-06);
   IMVW_iamER__2->SetBinContent(41,1.378286e-06);
   IMVW_iamER__2->SetBinContent(42,1.909009e-06);
   IMVW_iamER__2->SetBinContent(43,1.865544e-06);
   IMVW_iamER__2->SetBinContent(44,1.502387e-06);
   IMVW_iamER__2->SetBinContent(45,1.371993e-06);
   IMVW_iamER__2->SetBinContent(46,1.182695e-06);
   IMVW_iamER__2->SetBinContent(47,1.080326e-06);
   IMVW_iamER__2->SetBinContent(48,1.008836e-06);
   IMVW_iamER__2->SetBinContent(49,1.322234e-06);
   IMVW_iamER__2->SetBinContent(50,1.22616e-06);
   IMVW_iamER__2->SetBinContent(51,8.847348e-07);
   IMVW_iamER__2->SetBinContent(52,8.784412e-07);
   IMVW_iamER__2->SetBinContent(53,7.108756e-07);
   IMVW_iamER__2->SetBinContent(54,1.111204e-06);
   IMVW_iamER__2->SetBinContent(55,6.456784e-07);
   IMVW_iamER__2->SetBinContent(56,8.195376e-07);
   IMVW_iamER__2->SetBinContent(57,5.804812e-07);
   IMVW_iamER__2->SetBinContent(58,3.694508e-07);
   IMVW_iamER__2->SetBinContent(59,6.456784e-07);
   IMVW_iamER__2->SetBinContent(60,5.650424e-07);
   IMVW_iamER__2->SetBinContent(61,2.17324e-07);
   IMVW_iamER__2->SetBinContent(62,6.828496e-07);
   IMVW_iamER__2->SetBinContent(63,2.607888e-07);
   IMVW_iamER__2->SetBinContent(64,6.611172e-07);
   IMVW_iamER__2->SetBinContent(65,4.34648e-07);
   IMVW_iamER__2->SetBinContent(66,4.06622e-07);
   IMVW_iamER__2->SetBinContent(67,5.9592e-07);
   IMVW_iamER__2->SetBinContent(68,3.631572e-07);
   IMVW_iamER__2->SetBinContent(69,1.738592e-07);
   IMVW_iamER__2->SetBinContent(70,3.196924e-07);
   IMVW_iamER__2->SetBinContent(71,1.303944e-07);
   IMVW_iamER__2->SetBinContent(72,1.738592e-07);
   IMVW_iamER__2->SetBinContent(73,1.303944e-07);
   IMVW_iamER__2->SetBinContent(74,1.303944e-07);
   IMVW_iamER__2->SetBinContent(75,1.303944e-07);
   IMVW_iamER__2->SetBinContent(76,1.08662e-07);
   IMVW_iamER__2->SetBinContent(77,1.89298e-07);
   IMVW_iamER__2->SetBinContent(78,1.955916e-07);
   IMVW_iamER__2->SetBinContent(79,8.69296e-08);
   IMVW_iamER__2->SetBinContent(80,1.08662e-07);
   IMVW_iamER__2->SetBinContent(81,8.69296e-08);
   IMVW_iamER__2->SetBinContent(82,4.34648e-08);
   IMVW_iamER__2->SetBinContent(83,2.17324e-08);
   IMVW_iamER__2->SetBinContent(84,2.17324e-08);
   IMVW_iamER__2->SetBinContent(86,4.34648e-08);
   IMVW_iamER__2->SetBinContent(87,4.34648e-08);
   IMVW_iamER__2->SetBinContent(88,2.69934e-07);
   IMVW_iamER__2->SetBinContent(89,4.34648e-08);
   IMVW_iamER__2->SetBinContent(90,4.34648e-08);
   IMVW_iamER__2->SetBinContent(91,1.89298e-07);
   IMVW_iamER__2->SetBinContent(92,2.17324e-08);
   IMVW_iamER__2->SetBinContent(93,4.34648e-08);
   IMVW_iamER__2->SetBinContent(94,4.34648e-08);
   IMVW_iamER__2->SetBinContent(96,2.17324e-08);
   IMVW_iamER__2->SetBinContent(97,2.17324e-08);
   IMVW_iamER__2->SetBinContent(99,2.17324e-08);
   IMVW_iamER__2->SetBinContent(100,2.17324e-08);
   IMVW_iamER__2->SetBinContent(102,2.17324e-08);
   IMVW_iamER__2->SetBinContent(103,2.17324e-08);
   IMVW_iamER__2->SetBinContent(105,1.241008e-07);
   IMVW_iamER__2->SetBinContent(106,2.17324e-08);
   IMVW_iamER__2->SetBinContent(107,1.675656e-07);
   IMVW_iamER__2->SetBinContent(111,2.17324e-08);
   IMVW_iamER__2->SetBinContent(112,1.241008e-07);
   IMVW_iamER__2->SetBinContent(119,2.17324e-08);
   IMVW_iamER__2->SetBinContent(126,2.17324e-08);
   IMVW_iamER__2->SetBinContent(151,2.17324e-08);
   IMVW_iamER__2->SetMinimum(5.197538e-07);
   IMVW_iamER__2->SetMaximum(3.300554e-05);
   IMVW_iamER__2->SetEntries(2422);
   IMVW_iamER__2->SetDirectory(0);
   IMVW_iamER__2->SetLineColor(46);
   IMVW_iamER__2->SetLineWidth(3);
   IMVW_iamER__2->GetXaxis()->SetTitle(" M(VW) [GeV]");
   IMVW_iamER__2->GetXaxis()->SetRange(18,67);
   IMVW_iamER__2->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   IMVW_iamER__2->Draw();
   
   TH1 *IMVW_iamGR__3 = new TH1D("IMVW_iamGR__3","Inv. Mass of VW ",150,0,3000);
   IMVW_iamGR__3->SetBinContent(9,1.473228e-07);
   IMVW_iamGR__3->SetBinContent(10,3.178676e-07);
   IMVW_iamGR__3->SetBinContent(11,2.482016e-07);
   IMVW_iamGR__3->SetBinContent(12,4.6444e-08);
   IMVW_iamGR__3->SetBinContent(13,6.9666e-08);
   IMVW_iamGR__3->SetBinContent(14,9.2888e-08);
   IMVW_iamGR__3->SetBinContent(15,3.410896e-07);
   IMVW_iamGR__3->SetBinContent(16,1.1611e-07);
   IMVW_iamGR__3->SetBinContent(17,3.795428e-07);
   IMVW_iamGR__3->SetBinContent(18,9.92056e-07);
   IMVW_iamGR__3->SetBinContent(19,1.0385e-06);
   IMVW_iamGR__3->SetBinContent(20,1.146619e-06);
   IMVW_iamGR__3->SetBinContent(21,1.185072e-06);
   IMVW_iamGR__3->SetBinContent(22,1.325155e-06);
   IMVW_iamGR__3->SetBinContent(23,2.061018e-06);
   IMVW_iamGR__3->SetBinContent(24,2.238804e-06);
   IMVW_iamGR__3->SetBinContent(25,2.415838e-06);
   IMVW_iamGR__3->SetBinContent(26,2.447051e-06);
   IMVW_iamGR__3->SetBinContent(27,3.654595e-06);
   IMVW_iamGR__3->SetBinContent(28,5.026194e-06);
   IMVW_iamGR__3->SetBinContent(29,5.44993e-06);
   IMVW_iamGR__3->SetBinContent(30,7.664761e-06);
   IMVW_iamGR__3->SetBinContent(31,1.780478e-05);
   IMVW_iamGR__3->SetBinContent(32,2.399058e-05);
   IMVW_iamGR__3->SetBinContent(33,7.122664e-06);
   IMVW_iamGR__3->SetBinContent(34,4.932556e-06);
   IMVW_iamGR__3->SetBinContent(35,4.072591e-06);
   IMVW_iamGR__3->SetBinContent(36,3.12773e-06);
   IMVW_iamGR__3->SetBinContent(37,2.849066e-06);
   IMVW_iamGR__3->SetBinContent(38,2.523958e-06);
   IMVW_iamGR__3->SetBinContent(39,2.423829e-06);
   IMVW_iamGR__3->SetBinContent(40,2.370145e-06);
   IMVW_iamGR__3->SetBinContent(41,1.548634e-06);
   IMVW_iamGR__3->SetBinContent(42,1.611059e-06);
   IMVW_iamGR__3->SetBinContent(43,1.425283e-06);
   IMVW_iamGR__3->SetBinContent(44,1.04574e-06);
   IMVW_iamGR__3->SetBinContent(45,1.27796e-06);
   IMVW_iamGR__3->SetBinContent(46,1.084194e-06);
   IMVW_iamGR__3->SetBinContent(47,8.439828e-07);
   IMVW_iamGR__3->SetBinContent(48,8.055296e-07);
   IMVW_iamGR__3->SetBinContent(49,9.840652e-07);
   IMVW_iamGR__3->SetBinContent(50,8.287516e-07);
   IMVW_iamGR__3->SetBinContent(51,5.188748e-07);
   IMVW_iamGR__3->SetBinContent(52,6.429756e-07);
   IMVW_iamGR__3->SetBinContent(53,2.866548e-07);
   IMVW_iamGR__3->SetBinContent(54,7.206324e-07);
   IMVW_iamGR__3->SetBinContent(55,4.724308e-07);
   IMVW_iamGR__3->SetBinContent(56,3.330988e-07);
   IMVW_iamGR__3->SetBinContent(57,4.724308e-07);
   IMVW_iamGR__3->SetBinContent(58,3.01886e-07);
   IMVW_iamGR__3->SetBinContent(59,3.098768e-07);
   IMVW_iamGR__3->SetBinContent(60,1.1611e-07);
   IMVW_iamGR__3->SetBinContent(61,1.1611e-07);
   IMVW_iamGR__3->SetBinContent(62,3.643116e-07);
   IMVW_iamGR__3->SetBinContent(63,2.08998e-07);
   IMVW_iamGR__3->SetBinContent(64,5.036436e-07);
   IMVW_iamGR__3->SetBinContent(65,4.6444e-08);
   IMVW_iamGR__3->SetBinContent(66,2.866548e-07);
   IMVW_iamGR__3->SetBinContent(67,3.410896e-07);
   IMVW_iamGR__3->SetBinContent(68,2.169888e-07);
   IMVW_iamGR__3->SetBinContent(69,1.1611e-07);
   IMVW_iamGR__3->SetBinContent(70,3.563208e-07);
   IMVW_iamGR__3->SetBinContent(71,4.6444e-08);
   IMVW_iamGR__3->SetBinContent(72,4.6444e-08);
   IMVW_iamGR__3->SetBinContent(73,6.9666e-08);
   IMVW_iamGR__3->SetBinContent(74,6.9666e-08);
   IMVW_iamGR__3->SetBinContent(75,4.6444e-08);
   IMVW_iamGR__3->SetBinContent(76,9.2888e-08);
   IMVW_iamGR__3->SetBinContent(77,1.937668e-07);
   IMVW_iamGR__3->SetBinContent(79,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(80,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(81,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(83,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(86,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(88,2.714236e-07);
   IMVW_iamGR__3->SetBinContent(89,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(90,4.6444e-08);
   IMVW_iamGR__3->SetBinContent(91,1.241008e-07);
   IMVW_iamGR__3->SetBinContent(94,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(97,4.6444e-08);
   IMVW_iamGR__3->SetBinContent(100,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(104,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(105,1.241008e-07);
   IMVW_iamGR__3->SetBinContent(107,1.473228e-07);
   IMVW_iamGR__3->SetBinContent(112,1.241008e-07);
   IMVW_iamGR__3->SetBinContent(117,2.3222e-08);
   IMVW_iamGR__3->SetBinContent(129,2.3222e-08);
   IMVW_iamGR__3->SetMinimum(5.197538e-07);
   IMVW_iamGR__3->SetMaximum(3.300554e-05);
   IMVW_iamGR__3->SetEntries(4817);
   IMVW_iamGR__3->SetDirectory(0);
   IMVW_iamGR__3->SetLineColor(9);
   IMVW_iamGR__3->SetLineWidth(3);
   IMVW_iamGR__3->GetXaxis()->SetTitle(" M_{VW} [GeV]");
   IMVW_iamGR__3->GetXaxis()->SetRange(18,67);
   IMVW_iamGR__3->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   IMVW_iamGR__3->Draw("same");
   
   TH1 *IMVW_iamJR__4 = new TH1D("IMVW_iamJR__4","Inv. Mass of VW ",150,0,3000);
   IMVW_iamJR__4->SetBinContent(9,1.687852e-07);
   IMVW_iamJR__4->SetBinContent(10,3.375704e-07);
   IMVW_iamJR__4->SetBinContent(11,3.599126e-07);
   IMVW_iamJR__4->SetBinContent(12,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(13,4.46844e-08);
   IMVW_iamJR__4->SetBinContent(14,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(15,2.92886e-07);
   IMVW_iamJR__4->SetBinContent(16,6.70266e-08);
   IMVW_iamJR__4->SetBinContent(17,1.911274e-07);
   IMVW_iamJR__4->SetBinContent(18,8.215838e-07);
   IMVW_iamJR__4->SetBinContent(19,1.045006e-06);
   IMVW_iamJR__4->SetBinContent(20,9.20905e-07);
   IMVW_iamJR__4->SetBinContent(21,9.308574e-07);
   IMVW_iamJR__4->SetBinContent(22,1.705319e-06);
   IMVW_iamJR__4->SetBinContent(23,1.931179e-06);
   IMVW_iamJR__4->SetBinContent(24,1.985816e-06);
   IMVW_iamJR__4->SetBinContent(25,1.757519e-06);
   IMVW_iamJR__4->SetBinContent(26,1.568829e-06);
   IMVW_iamJR__4->SetBinContent(27,2.19441e-06);
   IMVW_iamJR__4->SetBinContent(28,2.559198e-06);
   IMVW_iamJR__4->SetBinContent(29,1.946209e-06);
   IMVW_iamJR__4->SetBinContent(30,2.286217e-06);
   IMVW_iamJR__4->SetBinContent(31,2.340853e-06);
   IMVW_iamJR__4->SetBinContent(32,2.479781e-06);
   IMVW_iamJR__4->SetBinContent(33,2.273827e-06);
   IMVW_iamJR__4->SetBinContent(34,3.013557e-06);
   IMVW_iamJR__4->SetBinContent(35,2.574228e-06);
   IMVW_iamJR__4->SetBinContent(36,2.482422e-06);
   IMVW_iamJR__4->SetBinContent(37,2.460079e-06);
   IMVW_iamJR__4->SetBinContent(38,2.661159e-06);
   IMVW_iamJR__4->SetBinContent(39,2.685939e-06);
   IMVW_iamJR__4->SetBinContent(40,3.068194e-06);
   IMVW_iamJR__4->SetBinContent(41,2.460079e-06);
   IMVW_iamJR__4->SetBinContent(42,3.199809e-06);
   IMVW_iamJR__4->SetBinContent(43,3.668996e-06);
   IMVW_iamJR__4->SetBinContent(44,4.014081e-06);
   IMVW_iamJR__4->SetBinContent(45,4.483267e-06);
   IMVW_iamJR__4->SetBinContent(46,4.738984e-06);
   IMVW_iamJR__4->SetBinContent(47,4.748936e-06);
   IMVW_iamJR__4->SetBinContent(48,4.962406e-06);
   IMVW_iamJR__4->SetBinContent(49,7.668249e-06);
   IMVW_iamJR__4->SetBinContent(50,8.872291e-06);
   IMVW_iamJR__4->SetBinContent(51,7.407658e-06);
   IMVW_iamJR__4->SetBinContent(52,5.230512e-06);
   IMVW_iamJR__4->SetBinContent(53,3.587142e-06);
   IMVW_iamJR__4->SetBinContent(54,3.410842e-06);
   IMVW_iamJR__4->SetBinContent(55,2.313636e-06);
   IMVW_iamJR__4->SetBinContent(56,2.179583e-06);
   IMVW_iamJR__4->SetBinContent(57,1.710397e-06);
   IMVW_iamJR__4->SetBinContent(58,1.385216e-06);
   IMVW_iamJR__4->SetBinContent(59,1.531659e-06);
   IMVW_iamJR__4->SetBinContent(60,7.81977e-07);
   IMVW_iamJR__4->SetBinContent(61,6.032394e-07);
   IMVW_iamJR__4->SetBinContent(62,7.3973e-07);
   IMVW_iamJR__4->SetBinContent(63,6.70266e-07);
   IMVW_iamJR__4->SetBinContent(64,8.737832e-07);
   IMVW_iamJR__4->SetBinContent(65,3.798174e-07);
   IMVW_iamJR__4->SetBinContent(66,5.039182e-07);
   IMVW_iamJR__4->SetBinContent(67,4.716236e-07);
   IMVW_iamJR__4->SetBinContent(68,4.368916e-07);
   IMVW_iamJR__4->SetBinContent(69,2.010798e-07);
   IMVW_iamJR__4->SetBinContent(70,3.69865e-07);
   IMVW_iamJR__4->SetBinContent(71,6.70266e-08);
   IMVW_iamJR__4->SetBinContent(72,2.681064e-07);
   IMVW_iamJR__4->SetBinContent(73,1.340532e-07);
   IMVW_iamJR__4->SetBinContent(74,1.340532e-07);
   IMVW_iamJR__4->SetBinContent(75,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(76,4.46844e-08);
   IMVW_iamJR__4->SetBinContent(77,2.134696e-07);
   IMVW_iamJR__4->SetBinContent(78,1.11711e-07);
   IMVW_iamJR__4->SetBinContent(79,4.46844e-08);
   IMVW_iamJR__4->SetBinContent(80,6.70266e-08);
   IMVW_iamJR__4->SetBinContent(81,4.46844e-08);
   IMVW_iamJR__4->SetBinContent(82,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(84,8.93688e-08);
   IMVW_iamJR__4->SetBinContent(85,4.46844e-08);
   IMVW_iamJR__4->SetBinContent(88,3.375704e-07);
   IMVW_iamJR__4->SetBinContent(89,4.46844e-08);
   IMVW_iamJR__4->SetBinContent(90,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(91,1.241008e-07);
   IMVW_iamJR__4->SetBinContent(93,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(94,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(96,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(102,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(103,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(104,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(105,1.241008e-07);
   IMVW_iamJR__4->SetBinContent(106,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(107,1.241008e-07);
   IMVW_iamJR__4->SetBinContent(109,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(112,1.241008e-07);
   IMVW_iamJR__4->SetBinContent(114,2.23422e-08);
   IMVW_iamJR__4->SetBinContent(120,2.23422e-08);
   IMVW_iamJR__4->SetMinimum(5.197538e-07);
   IMVW_iamJR__4->SetMaximum(3.300554e-05);
   IMVW_iamJR__4->SetEntries(5256);
   IMVW_iamJR__4->SetDirectory(0);
   IMVW_iamJR__4->SetLineColor(8);
   IMVW_iamJR__4->SetLineWidth(3);
   IMVW_iamJR__4->GetXaxis()->SetTitle(" M_{VW} [GeV]");
   IMVW_iamJR__4->GetXaxis()->SetRange(18,67);
   IMVW_iamJR__4->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   IMVW_iamJR__4->Draw("same");
   
   TH1 *IMVW_h170R__5 = new TH1D("IMVW_h170R__5","Inv. Mass of VW ",150,0,3000);
   IMVW_h170R__5->SetBinContent(8,3.39698e-08);
   IMVW_h170R__5->SetBinContent(9,3.453141e-06);
   IMVW_h170R__5->SetBinContent(10,8.256882e-07);
   IMVW_h170R__5->SetBinContent(11,3.50111e-07);
   IMVW_h170R__5->SetBinContent(12,2.038188e-07);
   IMVW_h170R__5->SetBinContent(13,1.358792e-07);
   IMVW_h170R__5->SetBinContent(14,2.717584e-07);
   IMVW_h170R__5->SetBinContent(15,3.50111e-07);
   IMVW_h170R__5->SetBinContent(16,6.79396e-08);
   IMVW_h170R__5->SetBinContent(17,1.920404e-07);
   IMVW_h170R__5->SetBinContent(18,8.243228e-07);
   IMVW_h170R__5->SetBinContent(19,1.2999e-06);
   IMVW_h170R__5->SetBinContent(20,9.380106e-07);
   IMVW_h170R__5->SetBinContent(21,8.818494e-07);
   IMVW_h170R__5->SetBinContent(22,1.49194e-06);
   IMVW_h170R__5->SetBinContent(23,1.638233e-06);
   IMVW_h170R__5->SetBinContent(24,1.480162e-06);
   IMVW_h170R__5->SetBinContent(25,1.323457e-06);
   IMVW_h170R__5->SetBinContent(26,1.277709e-06);
   IMVW_h170R__5->SetBinContent(27,1.447558e-06);
   IMVW_h170R__5->SetBinContent(28,2.226132e-06);
   IMVW_h170R__5->SetBinContent(29,1.131416e-06);
   IMVW_h170R__5->SetBinContent(30,1.390031e-06);
   IMVW_h170R__5->SetBinContent(31,1.36784e-06);
   IMVW_h170R__5->SetBinContent(32,1.796303e-06);
   IMVW_h170R__5->SetBinContent(33,1.36784e-06);
   IMVW_h170R__5->SetBinContent(34,1.548102e-06);
   IMVW_h170R__5->SetBinContent(35,1.175799e-06);
   IMVW_h170R__5->SetBinContent(36,7.237788e-07);
   IMVW_h170R__5->SetBinContent(37,1.097447e-06);
   IMVW_h170R__5->SetBinContent(38,8.936278e-07);
   IMVW_h170R__5->SetBinContent(39,1.03992e-06);
   IMVW_h170R__5->SetBinContent(40,1.220182e-06);
   IMVW_h170R__5->SetBinContent(41,7.577486e-07);
   IMVW_h170R__5->SetBinContent(42,1.03992e-06);
   IMVW_h170R__5->SetBinContent(43,8.361012e-07);
   IMVW_h170R__5->SetBinContent(44,9.158192e-07);
   IMVW_h170R__5->SetBinContent(45,6.780306e-07);
   IMVW_h170R__5->SetBinContent(46,7.577486e-07);
   IMVW_h170R__5->SetBinContent(47,6.336478e-07);
   IMVW_h170R__5->SetBinContent(48,4.520204e-07);
   IMVW_h170R__5->SetBinContent(49,8.70071e-07);
   IMVW_h170R__5->SetBinContent(50,5.1996e-07);
   IMVW_h170R__5->SetBinContent(51,3.279196e-07);
   IMVW_h170R__5->SetBinContent(52,4.520204e-07);
   IMVW_h170R__5->SetBinContent(53,3.279196e-07);
   IMVW_h170R__5->SetBinContent(54,3.723024e-07);
   IMVW_h170R__5->SetBinContent(55,2.939498e-07);
   IMVW_h170R__5->SetBinContent(56,1.580706e-07);
   IMVW_h170R__5->SetBinContent(57,1.920404e-07);
   IMVW_h170R__5->SetBinContent(58,1.358792e-07);
   IMVW_h170R__5->SetBinContent(59,2.260102e-07);
   IMVW_h170R__5->SetBinContent(60,3.39698e-08);
   IMVW_h170R__5->SetBinContent(62,4.520204e-07);
   IMVW_h170R__5->SetBinContent(63,3.39698e-08);
   IMVW_h170R__5->SetBinContent(64,4.520204e-07);
   IMVW_h170R__5->SetBinContent(65,3.39698e-08);
   IMVW_h170R__5->SetBinContent(66,1.580706e-07);
   IMVW_h170R__5->SetBinContent(67,3.161412e-07);
   IMVW_h170R__5->SetBinContent(68,1.241008e-07);
   IMVW_h170R__5->SetBinContent(69,6.79396e-08);
   IMVW_h170R__5->SetBinContent(70,1.920404e-07);
   IMVW_h170R__5->SetBinContent(71,6.79396e-08);
   IMVW_h170R__5->SetBinContent(72,3.39698e-08);
   IMVW_h170R__5->SetBinContent(74,6.79396e-08);
   IMVW_h170R__5->SetBinContent(76,3.39698e-08);
   IMVW_h170R__5->SetBinContent(77,2.260102e-07);
   IMVW_h170R__5->SetBinContent(82,3.39698e-08);
   IMVW_h170R__5->SetBinContent(83,3.39698e-08);
   IMVW_h170R__5->SetBinContent(85,3.39698e-08);
   IMVW_h170R__5->SetBinContent(87,3.39698e-08);
   IMVW_h170R__5->SetBinContent(88,2.482016e-07);
   IMVW_h170R__5->SetBinContent(89,3.39698e-08);
   IMVW_h170R__5->SetBinContent(91,1.241008e-07);
   IMVW_h170R__5->SetBinContent(97,3.39698e-08);
   IMVW_h170R__5->SetBinContent(105,1.241008e-07);
   IMVW_h170R__5->SetBinContent(107,1.241008e-07);
   IMVW_h170R__5->SetBinContent(112,1.241008e-07);
   IMVW_h170R__5->SetMinimum(5.197538e-07);
   IMVW_h170R__5->SetMaximum(3.300554e-05);
   IMVW_h170R__5->SetEntries(968);
   IMVW_h170R__5->SetDirectory(0);
   IMVW_h170R__5->SetLineColor(30);
   IMVW_h170R__5->SetLineWidth(3);
   IMVW_h170R__5->GetXaxis()->SetTitle(" M_{VW} [GeV]");
   IMVW_h170R__5->GetXaxis()->SetRange(18,67);
   IMVW_h170R__5->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   IMVW_h170R__5->Draw("same");
   
   TLegend *leg = new TLegend(0.6513912,0.6585956,0.8510638,0.8789346,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.031);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","W+4jets and t#bar{t}+2jets","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("NULL","IAM E","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("NULL","IAM G","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("NULL","IAM J","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("NULL","m_{H}=170GeV","l");
   entry->SetLineColor(30);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.4318985,0.9339831,0.5681015,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextFont(42);
   text = pt->AddText("M(VW)");
   pt->Draw();
   
   TH1 *as4_mvw = new TH1D("as4_mvw","Inv. Mass of VW ",150,0,3000);
   as4_mvw->SetBinContent(8,1.427034e-07);
   as4_mvw->SetBinContent(9,3.147348e-07);
   as4_mvw->SetBinContent(10,6.294695e-07);
   as4_mvw->SetBinContent(12,2.854068e-07);
   as4_mvw->SetBinContent(13,1.866954e-07);
   as4_mvw->SetBinContent(14,3.000708e-07);
   as4_mvw->SetBinContent(15,8.855483e-07);
   as4_mvw->SetBinContent(16,9.295403e-07);
   as4_mvw->SetBinContent(17,1.672385e-06);
   as4_mvw->SetBinContent(18,2.316519e-06);
   as4_mvw->SetBinContent(19,3.802209e-06);
   as4_mvw->SetBinContent(20,4.534326e-06);
   as4_mvw->SetBinContent(21,7.549698e-06);
   as4_mvw->SetBinContent(22,6.73747e-06);
   as4_mvw->SetBinContent(23,6.642695e-06);
   as4_mvw->SetBinContent(24,7.074742e-06);
   as4_mvw->SetBinContent(25,8.703135e-06);
   as4_mvw->SetBinContent(26,9.321877e-06);
   as4_mvw->SetBinContent(27,9.149846e-06);
   as4_mvw->SetBinContent(28,8.549704e-06);
   as4_mvw->SetBinContent(29,1.095027e-05);
   as4_mvw->SetBinContent(30,8.520376e-06);
   as4_mvw->SetBinContent(31,9.288612e-06);
   as4_mvw->SetBinContent(32,7.03075e-06);
   as4_mvw->SetBinContent(33,5.548996e-06);
   as4_mvw->SetBinContent(34,6.529319e-06);
   as4_mvw->SetBinContent(35,5.815802e-06);
   as4_mvw->SetBinContent(36,5.935969e-06);
   as4_mvw->SetBinContent(37,5.574388e-06);
   as4_mvw->SetBinContent(38,6.752134e-06);
   as4_mvw->SetBinContent(39,4.981037e-06);
   as4_mvw->SetBinContent(40,4.454215e-06);
   as4_mvw->SetBinContent(41,2.800431e-06);
   as4_mvw->SetBinContent(42,3.568667e-06);
   as4_mvw->SetBinContent(43,2.649854e-06);
   as4_mvw->SetBinContent(44,3.132684e-06);
   as4_mvw->SetBinContent(45,2.792558e-06);
   as4_mvw->SetBinContent(46,3.319379e-06);
   as4_mvw->SetBinContent(47,2.56187e-06);
   as4_mvw->SetBinContent(48,2.045776e-06);
   as4_mvw->SetBinContent(49,2.301855e-06);
   as4_mvw->SetBinContent(50,2.975316e-06);
   as4_mvw->SetBinContent(51,1.716377e-06);
   as4_mvw->SetBinContent(52,2.788621e-06);
   as4_mvw->SetBinContent(53,2.685973e-06);
   as4_mvw->SetBinContent(54,2.499278e-06);
   as4_mvw->SetBinContent(55,1.386978e-06);
   as4_mvw->SetBinContent(56,1.416306e-06);
   as4_mvw->SetBinContent(57,1.244275e-06);
   as4_mvw->SetBinContent(58,6.148055e-07);
   as4_mvw->SetBinContent(59,1.48569e-06);
   as4_mvw->SetBinContent(60,4.427742e-07);
   as4_mvw->SetBinContent(61,7.721729e-07);
   as4_mvw->SetBinContent(62,6.734615e-07);
   as4_mvw->SetBinContent(63,1.471026e-06);
   as4_mvw->SetBinContent(64,1.866954e-07);
   as4_mvw->SetBinContent(65,8.708843e-07);
   as4_mvw->SetBinContent(66,6.294695e-07);
   as4_mvw->SetBinContent(67,7.281809e-07);
   as4_mvw->SetBinContent(68,6.148055e-07);
   as4_mvw->SetBinContent(69,4.574382e-07);
   as4_mvw->SetBinContent(70,2.9328e-08);
   as4_mvw->SetBinContent(71,3.293988e-07);
   as4_mvw->SetBinContent(72,1.4664e-08);
   as4_mvw->SetBinContent(73,3.293988e-07);
   as4_mvw->SetBinContent(74,1.866954e-07);
   as4_mvw->SetBinContent(75,1.720314e-07);
   as4_mvw->SetBinContent(76,1.427034e-07);
   as4_mvw->SetBinContent(77,2.854068e-07);
   as4_mvw->SetBinContent(78,1.573674e-07);
   as4_mvw->SetBinContent(79,1.720314e-07);
   as4_mvw->SetBinContent(80,1.427034e-07);
   as4_mvw->SetBinContent(81,4.281102e-07);
   as4_mvw->SetBinContent(82,4.3992e-08);
   as4_mvw->SetBinContent(83,1.573674e-07);
   as4_mvw->SetBinContent(84,1.4664e-08);
   as4_mvw->SetBinContent(85,1.427034e-07);
   as4_mvw->SetBinContent(87,3.000708e-07);
   as4_mvw->SetBinContent(88,1.427034e-07);
   as4_mvw->SetBinContent(89,2.9328e-08);
   as4_mvw->SetBinContent(90,1.427034e-07);
   as4_mvw->SetBinContent(91,1.4664e-08);
   as4_mvw->SetBinContent(92,1.427034e-07);
   as4_mvw->SetBinContent(95,1.427034e-07);
   as4_mvw->SetBinContent(99,4.281102e-07);
   as4_mvw->SetBinContent(107,1.427034e-07);
   as4_mvw->SetBinContent(114,1.427034e-07);
   as4_mvw->SetBinContent(116,1.427034e-07);
   as4_mvw->SetBinContent(119,1.573674e-07);
   as4_mvw->SetBinContent(140,1.427034e-07);
   as4_mvw->SetBinContent(145,1.427034e-07);
   as4_mvw->SetEntries(40353);
   
   as4_mvw->SetLineWidth(3);
   as4_mvw->SetLineColor(kRed);
   as4_mvw->GetXaxis()->SetTitle(" M_{VW} [GeV]");
   as4_mvw->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   as4_mvw->Draw("same");
   IMVW3->Modified();
   IMVW3->cd();
   IMVW3->SetSelected(IMVW3);
}


==> images/unitarization_7TeV/2j3lv/MWZ_a_2.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Sat Aug 27 11:09:04 2011) by ROOT version5.20/00
   TCanvas *c1 = new TCanvas("c1", "c1",56,70,700,562);
   c1->Range(72.49999,-10.49013,1347.5,-5.465507);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetFrameFillColor(0);
   
   TH1 *h436 = new TH1D("h436","Inv. Mass of WZ ",300,0,3000);
   h436->SetBinContent(13,2.004e-10);
   h436->SetBinContent(14,2.004e-10);
   h436->SetBinContent(15,4.676e-10);
   h436->SetBinContent(16,4.676e-10);
   h436->SetBinContent(17,7.348e-10);
   h436->SetBinContent(18,6.2792e-09);
   h436->SetBinContent(19,8.9512e-09);
   h436->SetBinContent(20,1.01536e-08);
   h436->SetBinContent(21,1.07548e-08);
   h436->SetBinContent(22,1.20908e-08);
   h436->SetBinContent(23,1.18236e-08);
   h436->SetBinContent(24,1.30928e-08);
   h436->SetBinContent(25,1.40948e-08);
   h436->SetBinContent(26,1.32932e-08);
   h436->SetBinContent(27,1.81696e-08);
   h436->SetBinContent(28,2.31128e-08);
   h436->SetBinContent(29,2.55176e-08);
   h436->SetBinContent(30,2.9058e-08);
   h436->SetBinContent(31,2.95256e-08);
   h436->SetBinContent(32,3.21976e-08);
   h436->SetBinContent(33,3.41348e-08);
   h436->SetBinContent(34,3.52704e-08);
   h436->SetBinContent(35,3.66064e-08);
   h436->SetBinContent(36,3.46024e-08);
   h436->SetBinContent(37,3.54708e-08);
   h436->SetBinContent(38,3.0394e-08);
   h436->SetBinContent(39,3.59384e-08);
   h436->SetBinContent(40,3.45356e-08);
   h436->SetBinContent(41,3.04608e-08);
   h436->SetBinContent(42,3.04608e-08);
   h436->SetBinContent(43,2.78556e-08);
   h436->SetBinContent(44,2.93252e-08);
   h436->SetBinContent(45,2.69872e-08);
   h436->SetBinContent(46,2.41816e-08);
   h436->SetBinContent(47,2.46492e-08);
   h436->SetBinContent(48,2.39812e-08);
   h436->SetBinContent(49,2.41148e-08);
   h436->SetBinContent(50,2.35804e-08);
   h436->SetBinContent(51,2.23112e-08);
   h436->SetBinContent(52,1.96392e-08);
   h436->SetBinContent(53,1.75016e-08);
   h436->SetBinContent(54,1.88376e-08);
   h436->SetBinContent(55,1.79024e-08);
   h436->SetBinContent(56,1.67e-08);
   h436->SetBinContent(57,1.62324e-08);
   h436->SetBinContent(58,1.48296e-08);
   h436->SetBinContent(59,1.40948e-08);
   h436->SetBinContent(60,1.3694e-08);
   h436->SetBinContent(61,1.31596e-08);
   h436->SetBinContent(62,1.35604e-08);
   h436->SetBinContent(63,1.15564e-08);
   h436->SetBinContent(64,1.2358e-08);
   h436->SetBinContent(65,1.08884e-08);
   h436->SetBinContent(66,1.15564e-08);
   h436->SetBinContent(67,1.04208e-08);
   h436->SetBinContent(68,8.2164e-09);
   h436->SetBinContent(69,1.04876e-08);
   h436->SetBinContent(70,9.4188e-09);
   h436->SetBinContent(71,9.352e-09);
   h436->SetBinContent(72,8.35e-09);
   h436->SetBinContent(73,8.8176e-09);
   h436->SetBinContent(74,7.4148e-09);
   h436->SetBinContent(75,6.5464e-09);
   h436->SetBinContent(76,6.4128e-09);
   h436->SetBinContent(77,6.0788e-09);
   h436->SetBinContent(78,6.2792e-09);
   h436->SetBinContent(79,5.8784e-09);
   h436->SetBinContent(80,5.9452e-09);
   h436->SetBinContent(81,4.8764e-09);
   h436->SetBinContent(82,3.6072e-09);
   h436->SetBinContent(83,5.0768e-09);
   h436->SetBinContent(84,4.9432e-09);
   h436->SetBinContent(85,4.6092e-09);
   h436->SetBinContent(86,4.342e-09);
   h436->SetBinContent(87,3.5404e-09);
   h436->SetBinContent(88,3.674e-09);
   h436->SetBinContent(89,3.674e-09);
   h436->SetBinContent(90,3.7408e-09);
   h436->SetBinContent(91,4.008e-09);
   h436->SetBinContent(92,2.8056e-09);
   h436->SetBinContent(93,3.674e-09);
   h436->SetBinContent(94,2.5384e-09);
   h436->SetBinContent(95,3.4068e-09);
   h436->SetBinContent(96,2.0708e-09);
   h436->SetBinContent(97,2.9392e-09);
   h436->SetBinContent(98,2.9392e-09);
   h436->SetBinContent(99,3.2064e-09);
   h436->SetBinContent(100,2.9392e-09);
   h436->SetBinContent(101,2.338e-09);
   h436->SetBinContent(102,1.8704e-09);
   h436->SetBinContent(103,2.0708e-09);
   h436->SetBinContent(104,2.1376e-09);
   h436->SetBinContent(105,1.8036e-09);
   h436->SetBinContent(106,2.6052e-09);
   h436->SetBinContent(107,1.9372e-09);
   h436->SetBinContent(108,2.2044e-09);
   h436->SetBinContent(109,1.67e-09);
   h436->SetBinContent(110,1.4028e-09);
   h436->SetBinContent(111,1.336e-09);
   h436->SetBinContent(112,1.8704e-09);
   h436->SetBinContent(113,1.0688e-09);
   h436->SetBinContent(114,1.2692e-09);
   h436->SetBinContent(115,2.1376e-09);
   h436->SetBinContent(116,1.4696e-09);
   h436->SetBinContent(117,1.2024e-09);
   h436->SetBinContent(118,1.2024e-09);
   h436->SetBinContent(119,1.002e-09);
   h436->SetBinContent(120,9.352e-10);
   h436->SetBinContent(121,1.1356e-09);
   h436->SetBinContent(122,1.002e-09);
   h436->SetBinContent(123,6.68e-10);
   h436->SetBinContent(124,8.016e-10);
   h436->SetBinContent(125,1.336e-09);
   h436->SetBinContent(126,8.016e-10);
   h436->SetBinContent(127,1.0688e-09);
   h436->SetBinContent(128,6.68e-10);
   h436->SetBinContent(129,5.344e-10);
   h436->SetBinContent(130,9.352e-10);
   h436->SetBinContent(131,8.684e-10);
   h436->SetBinContent(132,1.0688e-09);
   h436->SetBinContent(133,7.348e-10);
   h436->SetBinContent(134,6.012e-10);
   h436->SetBinContent(135,6.012e-10);
   h436->SetBinContent(136,4.676e-10);
   h436->SetBinContent(137,4.676e-10);
   h436->SetBinContent(138,6.68e-10);
   h436->SetBinContent(139,4.008e-10);
   h436->SetBinContent(140,6.68e-10);
   h436->SetBinContent(141,7.348e-10);
   h436->SetBinContent(142,6.012e-10);
   h436->SetBinContent(143,4.676e-10);
   h436->SetBinContent(144,4.008e-10);
   h436->SetBinContent(145,4.008e-10);
   h436->SetBinContent(146,2.004e-10);
   h436->SetBinContent(147,4.676e-10);
   h436->SetBinContent(148,4.008e-10);
   h436->SetBinContent(149,3.34e-10);
   h436->SetBinContent(150,4.676e-10);
   h436->SetBinContent(151,2.672e-10);
   h436->SetBinContent(152,4.008e-10);
   h436->SetBinContent(153,3.34e-10);
   h436->SetBinContent(154,3.34e-10);
   h436->SetBinContent(155,3.34e-10);
   h436->SetBinContent(156,6.68e-11);
   h436->SetBinContent(157,3.34e-10);
   h436->SetBinContent(158,1.336e-10);
   h436->SetBinContent(159,2.672e-10);
   h436->SetBinContent(160,3.34e-10);
   h436->SetBinContent(161,2.004e-10);
   h436->SetBinContent(163,2.004e-10);
   h436->SetBinContent(164,2.004e-10);
   h436->SetBinContent(165,3.34e-10);
   h436->SetBinContent(166,2.004e-10);
   h436->SetBinContent(167,4.008e-10);
   h436->SetBinContent(168,6.68e-11);
   h436->SetBinContent(169,2.004e-10);
   h436->SetBinContent(170,1.336e-10);
   h436->SetBinContent(171,6.68e-11);
   h436->SetBinContent(172,6.68e-11);
   h436->SetBinContent(173,4.008e-10);
   h436->SetBinContent(174,1.336e-10);
   h436->SetBinContent(175,6.68e-11);
   h436->SetBinContent(176,2.672e-10);
   h436->SetBinContent(177,2.004e-10);
   h436->SetBinContent(178,2.672e-10);
   h436->SetBinContent(180,6.68e-11);
   h436->SetBinContent(181,6.68e-11);
   h436->SetBinContent(182,2.004e-10);
   h436->SetBinContent(184,6.68e-11);
   h436->SetBinContent(185,2.004e-10);
   h436->SetBinContent(186,3.34e-10);
   h436->SetBinContent(189,1.336e-10);
   h436->SetBinContent(190,1.336e-10);
   h436->SetBinContent(193,1.336e-10);
   h436->SetBinContent(196,1.336e-10);
   h436->SetBinContent(197,6.68e-11);
   h436->SetBinContent(199,1.336e-10);
   h436->SetBinContent(201,1.336e-10);
   h436->SetBinContent(202,6.68e-11);
   h436->SetBinContent(203,1.336e-10);
   h436->SetBinContent(208,6.68e-11);
   h436->SetBinContent(209,6.68e-11);
   h436->SetBinContent(210,6.68e-11);
   h436->SetBinContent(212,6.68e-11);
   h436->SetBinContent(213,6.68e-11);
   h436->SetBinContent(220,6.68e-11);
   h436->SetBinContent(222,6.68e-11);
   h436->SetBinContent(227,6.68e-11);
   h436->SetBinContent(228,6.68e-11);
   h436->SetBinContent(229,1.336e-10);
   h436->SetBinContent(234,1.336e-10);
   h436->SetBinContent(238,6.68e-11);
   h436->SetBinContent(243,6.68e-11);
   h436->SetBinContent(245,1.336e-10);
   h436->SetBinContent(246,6.68e-11);
   h436->SetBinContent(258,6.68e-11);
   h436->SetBinContent(278,6.68e-11);
   h436->SetBinContent(281,6.68e-11);
   h436->SetBinContent(294,6.68e-11);
   h436->SetBinContent(295,6.68e-11);
   h436->SetBinContent(300,6.68e-11);
   h436->SetBinContent(301,2.672e-10);
   h436->SetMinimum(1.028804e-10);
   h436->SetMaximum(1.076541e-06);
   h436->SetEntries(19362);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.835,0.98,0.995,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(19);
   ptstats->SetTextAlign(12);
   TText *text = ptstats->AddText("h436");
   text->SetTextSize(0.0368);
   text = ptstats->AddText("Entries = 19362  ");
   text = ptstats->AddText("Mean  =  488.4");
   text = ptstats->AddText("RMS   =  200.9");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   h436->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(h436->GetListOfFunctions());
   h436->SetLineColor(2);
   h436->SetLineWidth(2);
   h436->GetXaxis()->SetTitle(" M_{VZ} [GeV]");
   h436->GetXaxis()->SetRange(21,122);
   h436->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   h436->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.945,0.2756897,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   pt->SetFillColor(19);
   text = pt->AddText("Inv. Mass of WZ ");
   pt->Draw();
   
   ptstats = new TPaveStats(0.78,0.835,0.98,0.995,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(19);
   ptstats->SetTextAlign(12);
   text = ptstats->AddText("IMWZ_tot");
   text->SetTextSize(0.0368);
   text = ptstats->AddText("Entries = 19819  ");
   text = ptstats->AddText("Mean  =  505.8");
   text = ptstats->AddText("RMS   =    258");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   
   ptstats = new TPaveStats(0.78,0.835,0.98,0.995,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(19);
   ptstats->SetTextAlign(12);
   text = ptstats->AddText("IMWZ_tot");
   text->SetTextSize(0.0368);
   text = ptstats->AddText("Entries = 19819  ");
   text = ptstats->AddText("Mean  =  505.8");
   text = ptstats->AddText("RMS   =    258");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   
   TH1 *iamF = new TH1D("iamF","Inv. Mass of WZ ",300,0,3000);
   iamF->SetBinContent(12,6.7e-11);
   iamF->SetBinContent(13,6.7e-11);
   iamF->SetBinContent(14,6.7e-11);
   iamF->SetBinContent(15,5.36e-10);
   iamF->SetBinContent(16,4.69e-10);
   iamF->SetBinContent(17,6.03e-10);
   iamF->SetBinContent(18,7.169e-09);
   iamF->SetBinContent(19,1.1457e-08);
   iamF->SetBinContent(20,1.1457e-08);
   iamF->SetBinContent(21,1.3132e-08);
   iamF->SetBinContent(22,1.4874e-08);
   iamF->SetBinContent(23,1.2864e-08);
   iamF->SetBinContent(24,1.2529e-08);
   iamF->SetBinContent(25,1.4137e-08);
   iamF->SetBinContent(26,1.5745e-08);
   iamF->SetBinContent(27,1.8023e-08);
   iamF->SetBinContent(28,2.0301e-08);
   iamF->SetBinContent(29,2.4991e-08);
   iamF->SetBinContent(30,2.7001e-08);
   iamF->SetBinContent(31,3.4304e-08);
   iamF->SetBinContent(32,3.2629e-08);
   iamF->SetBinContent(33,3.1289e-08);
   iamF->SetBinContent(34,3.5711e-08);
   iamF->SetBinContent(35,3.4371e-08);
   iamF->SetBinContent(36,3.4706e-08);
   iamF->SetBinContent(37,3.4773e-08);
   iamF->SetBinContent(38,3.4304e-08);
   iamF->SetBinContent(39,3.3165e-08);
   iamF->SetBinContent(40,3.3299e-08);
   iamF->SetBinContent(41,3.5108e-08);
   iamF->SetBinContent(42,3.1289e-08);
   iamF->SetBinContent(43,2.9212e-08);
   iamF->SetBinContent(44,2.8006e-08);
   iamF->SetBinContent(45,2.6666e-08);
   iamF->SetBinContent(46,2.7872e-08);
   iamF->SetBinContent(47,2.5661e-08);
   iamF->SetBinContent(48,2.3316e-08);
   iamF->SetBinContent(49,2.4522e-08);
   iamF->SetBinContent(50,2.3852e-08);
   iamF->SetBinContent(51,2.0234e-08);
   iamF->SetBinContent(52,2.077e-08);
   iamF->SetBinContent(53,1.9631e-08);
   iamF->SetBinContent(54,2.0234e-08);
   iamF->SetBinContent(55,1.6884e-08);
   iamF->SetBinContent(56,1.6348e-08);
   iamF->SetBinContent(57,1.7889e-08);
   iamF->SetBinContent(58,1.4204e-08);
   iamF->SetBinContent(59,1.4874e-08);
   iamF->SetBinContent(60,1.3735e-08);
   iamF->SetBinContent(61,1.3467e-08);
   iamF->SetBinContent(62,1.2931e-08);
   iamF->SetBinContent(63,1.2328e-08);
   iamF->SetBinContent(64,1.0318e-08);
   iamF->SetBinContent(65,1.2127e-08);
   iamF->SetBinContent(66,1.139e-08);
   iamF->SetBinContent(67,8.911e-09);
   iamF->SetBinContent(68,1.0921e-08);
   iamF->SetBinContent(69,1.0787e-08);
   iamF->SetBinContent(70,9.983e-09);
   iamF->SetBinContent(71,9.045e-09);
   iamF->SetBinContent(72,9.648e-09);
   iamF->SetBinContent(73,7.102e-09);
   iamF->SetBinContent(74,6.566e-09);
   iamF->SetBinContent(75,7.504e-09);
   iamF->SetBinContent(76,8.442e-09);
   iamF->SetBinContent(77,6.298e-09);
   iamF->SetBinContent(78,6.834e-09);
   iamF->SetBinContent(79,5.762e-09);
   iamF->SetBinContent(80,7.169e-09);
   iamF->SetBinContent(81,6.231e-09);
   iamF->SetBinContent(82,5.628e-09);
   iamF->SetBinContent(83,5.293e-09);
   iamF->SetBinContent(84,5.628e-09);
   iamF->SetBinContent(85,4.623e-09);
   iamF->SetBinContent(86,4.221e-09);
   iamF->SetBinContent(87,5.494e-09);
   iamF->SetBinContent(88,3.819e-09);
   iamF->SetBinContent(89,3.953e-09);
   iamF->SetBinContent(90,4.087e-09);
   iamF->SetBinContent(91,2.881e-09);
   iamF->SetBinContent(92,4.489e-09);
   iamF->SetBinContent(93,3.618e-09);
   iamF->SetBinContent(94,4.02e-09);
   iamF->SetBinContent(95,2.412e-09);
   iamF->SetBinContent(96,3.149e-09);
   iamF->SetBinContent(97,2.613e-09);
   iamF->SetBinContent(98,2.345e-09);
   iamF->SetBinContent(99,3.015e-09);
   iamF->SetBinContent(100,2.278e-09);
   iamF->SetBinContent(101,2.613e-09);
   iamF->SetBinContent(102,2.814e-09);
   iamF->SetBinContent(103,2.211e-09);
   iamF->SetBinContent(104,2.948e-09);
   iamF->SetBinContent(105,2.077e-09);
   iamF->SetBinContent(106,1.809e-09);
   iamF->SetBinContent(107,1.675e-09);
   iamF->SetBinContent(108,1.742e-09);
   iamF->SetBinContent(109,1.742e-09);
   iamF->SetBinContent(110,1.541e-09);
   iamF->SetBinContent(111,1.608e-09);
   iamF->SetBinContent(112,1.608e-09);
   iamF->SetBinContent(113,1.407e-09);
   iamF->SetBinContent(114,1.407e-09);
   iamF->SetBinContent(115,1.608e-09);
   iamF->SetBinContent(116,1.206e-09);
   iamF->SetBinContent(117,1.407e-09);
   iamF->SetBinContent(118,1.206e-09);
   iamF->SetBinContent(119,8.71e-10);
   iamF->SetBinContent(120,9.38e-10);
   iamF->SetBinContent(121,1.072e-09);
   iamF->SetBinContent(122,1.072e-09);
   iamF->SetBinContent(123,8.71e-10);
   iamF->SetBinContent(124,9.38e-10);
   iamF->SetBinContent(125,8.71e-10);
   iamF->SetBinContent(126,1.005e-09);
   iamF->SetBinContent(127,7.37e-10);
   iamF->SetBinContent(128,9.38e-10);
   iamF->SetBinContent(129,8.71e-10);
   iamF->SetBinContent(130,5.36e-10);
   iamF->SetBinContent(131,6.03e-10);
   iamF->SetBinContent(132,8.04e-10);
   iamF->SetBinContent(133,8.71e-10);
   iamF->SetBinContent(134,8.04e-10);
   iamF->SetBinContent(135,6.03e-10);
   iamF->SetBinContent(136,8.04e-10);
   iamF->SetBinContent(137,4.69e-10);
   iamF->SetBinContent(138,4.02e-10);
   iamF->SetBinContent(139,5.36e-10);
   iamF->SetBinContent(140,8.04e-10);
   iamF->SetBinContent(141,2.68e-10);
   iamF->SetBinContent(142,3.35e-10);
   iamF->SetBinContent(143,6.03e-10);
   iamF->SetBinContent(144,4.69e-10);
   iamF->SetBinContent(145,6.03e-10);
   iamF->SetBinContent(146,5.36e-10);
   iamF->SetBinContent(147,6.7e-10);
   iamF->SetBinContent(148,1.34e-10);
   iamF->SetBinContent(149,4.69e-10);
   iamF->SetBinContent(150,5.36e-10);
   iamF->SetBinContent(151,5.36e-10);
   iamF->SetBinContent(152,2.68e-10);
   iamF->SetBinContent(153,4.69e-10);
   iamF->SetBinContent(154,4.02e-10);
   iamF->SetBinContent(155,2.01e-10);
   iamF->SetBinContent(156,3.35e-10);
   iamF->SetBinContent(157,2.68e-10);
   iamF->SetBinContent(158,2.01e-10);
   iamF->SetBinContent(159,4.02e-10);
   iamF->SetBinContent(160,1.34e-10);
   iamF->SetBinContent(161,2.68e-10);
   iamF->SetBinContent(162,2.01e-10);
   iamF->SetBinContent(163,2.01e-10);
   iamF->SetBinContent(164,2.01e-10);
   iamF->SetBinContent(165,4.02e-10);
   iamF->SetBinContent(166,1.34e-10);
   iamF->SetBinContent(167,6.7e-11);
   iamF->SetBinContent(168,3.35e-10);
   iamF->SetBinContent(169,6.7e-11);
   iamF->SetBinContent(170,1.34e-10);
   iamF->SetBinContent(171,2.01e-10);
   iamF->SetBinContent(172,3.35e-10);
   iamF->SetBinContent(173,1.34e-10);
   iamF->SetBinContent(174,1.34e-10);
   iamF->SetBinContent(176,2.01e-10);
   iamF->SetBinContent(177,1.34e-10);
   iamF->SetBinContent(178,4.02e-10);
   iamF->SetBinContent(179,2.68e-10);
   iamF->SetBinContent(180,6.7e-11);
   iamF->SetBinContent(183,2.01e-10);
   iamF->SetBinContent(184,2.01e-10);
   iamF->SetBinContent(185,2.01e-10);
   iamF->SetBinContent(187,6.7e-11);
   iamF->SetBinContent(191,6.7e-11);
   iamF->SetBinContent(194,3.35e-10);
   iamF->SetBinContent(196,6.7e-11);
   iamF->SetBinContent(198,1.34e-10);
   iamF->SetBinContent(199,6.7e-11);
   iamF->SetBinContent(201,1.34e-10);
   iamF->SetBinContent(202,6.7e-11);
   iamF->SetBinContent(206,6.7e-11);
   iamF->SetBinContent(207,6.7e-11);
   iamF->SetBinContent(208,6.7e-11);
   iamF->SetBinContent(210,2.01e-10);
   iamF->SetBinContent(213,6.7e-11);
   iamF->SetBinContent(214,1.34e-10);
   iamF->SetBinContent(216,1.34e-10);
   iamF->SetBinContent(218,6.7e-11);
   iamF->SetBinContent(219,1.34e-10);
   iamF->SetBinContent(220,6.7e-11);
   iamF->SetBinContent(221,1.34e-10);
   iamF->SetBinContent(222,1.34e-10);
   iamF->SetBinContent(223,6.7e-11);
   iamF->SetBinContent(224,1.34e-10);
   iamF->SetBinContent(227,6.7e-11);
   iamF->SetBinContent(229,6.7e-11);
   iamF->SetBinContent(230,1.34e-10);
   iamF->SetBinContent(232,6.7e-11);
   iamF->SetBinContent(235,6.7e-11);
   iamF->SetBinContent(240,6.7e-11);
   iamF->SetBinContent(241,6.7e-11);
   iamF->SetBinContent(243,6.7e-11);
   iamF->SetBinContent(250,6.7e-11);
   iamF->SetBinContent(252,6.7e-11);
   iamF->SetBinContent(254,1.34e-10);
   iamF->SetBinContent(286,6.7e-11);
   iamF->SetBinContent(288,6.7e-11);
   iamF->SetBinContent(292,6.7e-11);
   iamF->SetBinContent(301,3.35e-10);
   iamF->SetEntries(19819);
   
   ptstats = new TPaveStats(0.78,0.835,0.98,0.995,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(19);
   ptstats->SetTextAlign(12);
   text = ptstats->AddText("IMWZ_tot");
   text->SetTextSize(0.0368);
   text = ptstats->AddText("Entries = 19819  ");
   text = ptstats->AddText("Mean  =  505.8");
   text = ptstats->AddText("RMS   =    258");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   iamF->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(iamF->GetListOfFunctions());
   iamF->SetLineColor(4);
   iamF->SetLineWidth(2);
   iamF->GetXaxis()->SetTitle(" M_{VZ} [GeV]");
   iamF->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamF->Draw("same");
   
   TH1 *iamG = new TH1D("iamG","Inv. Mass of WZ ",300,0,3000);
   iamG->SetBinContent(11,8.2e-11);
   iamG->SetBinContent(12,1.64e-10);
   iamG->SetBinContent(13,8.2e-11);
   iamG->SetBinContent(14,3.28e-10);
   iamG->SetBinContent(15,1.64e-10);
   iamG->SetBinContent(16,4.1e-10);
   iamG->SetBinContent(17,1.066e-09);
   iamG->SetBinContent(18,7.052e-09);
   iamG->SetBinContent(19,1.0496e-08);
   iamG->SetBinContent(20,1.0742e-08);
   iamG->SetBinContent(21,1.107e-08);
   iamG->SetBinContent(22,1.1972e-08);
   iamG->SetBinContent(23,1.1562e-08);
   iamG->SetBinContent(24,1.2628e-08);
   iamG->SetBinContent(25,1.3366e-08);
   iamG->SetBinContent(26,1.5252e-08);
   iamG->SetBinContent(27,1.7302e-08);
   iamG->SetBinContent(28,2.2222e-08);
   iamG->SetBinContent(29,2.706e-08);
   iamG->SetBinContent(30,2.8946e-08);
   iamG->SetBinContent(31,3.321e-08);
   iamG->SetBinContent(32,3.2554e-08);
   iamG->SetBinContent(33,3.6982e-08);
   iamG->SetBinContent(34,3.9688e-08);
   iamG->SetBinContent(35,3.6408e-08);
   iamG->SetBinContent(36,3.5752e-08);
   iamG->SetBinContent(37,3.4194e-08);
   iamG->SetBinContent(38,3.6162e-08);
   iamG->SetBinContent(39,3.9114e-08);
   iamG->SetBinContent(40,3.69e-08);
   iamG->SetBinContent(41,3.7146e-08);
   iamG->SetBinContent(42,3.4768e-08);
   iamG->SetBinContent(43,4.0836e-08);
   iamG->SetBinContent(44,3.8048e-08);
   iamG->SetBinContent(45,3.8622e-08);
   iamG->SetBinContent(46,3.9196e-08);
   iamG->SetBinContent(47,3.7884e-08);
   iamG->SetBinContent(48,4.0918e-08);
   iamG->SetBinContent(49,4.4362e-08);
   iamG->SetBinContent(50,4.2476e-08);
   iamG->SetBinContent(51,4.7232e-08);
   iamG->SetBinContent(52,5.1824e-08);
   iamG->SetBinContent(53,5.2808e-08);
   iamG->SetBinContent(54,5.5022e-08);
   iamG->SetBinContent(55,6.5846e-08);
   iamG->SetBinContent(56,7.2078e-08);
   iamG->SetBinContent(57,7.995e-08);
   iamG->SetBinContent(58,9.1594e-08);
   iamG->SetBinContent(59,1.06928e-07);
   iamG->SetBinContent(60,1.4186e-07);
   iamG->SetBinContent(61,2.08936e-07);
   iamG->SetBinContent(62,4.44276e-07);
   iamG->SetBinContent(63,5.36526e-07);
   iamG->SetBinContent(64,2.31404e-07);
   iamG->SetBinContent(65,1.1849e-07);
   iamG->SetBinContent(66,8.1836e-08);
   iamG->SetBinContent(67,6.6666e-08);
   iamG->SetBinContent(68,5.7072e-08);
   iamG->SetBinContent(69,4.5838e-08);
   iamG->SetBinContent(70,4.2476e-08);
   iamG->SetBinContent(71,4.0262e-08);
   iamG->SetBinContent(72,3.444e-08);
   iamG->SetBinContent(73,3.0832e-08);
   iamG->SetBinContent(74,2.7798e-08);
   iamG->SetBinContent(75,2.7388e-08);
   iamG->SetBinContent(76,2.3698e-08);
   iamG->SetBinContent(77,2.1566e-08);
   iamG->SetBinContent(78,1.9434e-08);
   iamG->SetBinContent(79,1.8532e-08);
   iamG->SetBinContent(80,1.8122e-08);
   iamG->SetBinContent(81,1.6482e-08);
   iamG->SetBinContent(82,1.312e-08);
   iamG->SetBinContent(83,1.4104e-08);
   iamG->SetBinContent(84,1.2382e-08);
   iamG->SetBinContent(85,1.312e-08);
   iamG->SetBinContent(86,1.1234e-08);
   iamG->SetBinContent(87,1.0824e-08);
   iamG->SetBinContent(88,1.0578e-08);
   iamG->SetBinContent(89,8.282e-09);
   iamG->SetBinContent(90,8.938e-09);
   iamG->SetBinContent(91,1.0906e-08);
   iamG->SetBinContent(92,7.708e-09);
   iamG->SetBinContent(93,6.806e-09);
   iamG->SetBinContent(94,7.872e-09);
   iamG->SetBinContent(95,7.872e-09);
   iamG->SetBinContent(96,5.904e-09);
   iamG->SetBinContent(97,6.068e-09);
   iamG->SetBinContent(98,4.592e-09);
   iamG->SetBinContent(99,5.494e-09);
   iamG->SetBinContent(100,4.756e-09);
   iamG->SetBinContent(101,5.658e-09);
   iamG->SetBinContent(102,5.822e-09);
   iamG->SetBinContent(103,4.346e-09);
   iamG->SetBinContent(104,3.936e-09);
   iamG->SetBinContent(105,4.018e-09);
   iamG->SetBinContent(106,4.1e-09);
   iamG->SetBinContent(107,2.788e-09);
   iamG->SetBinContent(108,3.198e-09);
   iamG->SetBinContent(109,3.772e-09);
   iamG->SetBinContent(110,2.706e-09);
   iamG->SetBinContent(111,2.296e-09);
   iamG->SetBinContent(112,2.378e-09);
   iamG->SetBinContent(113,3.362e-09);
   iamG->SetBinContent(114,2.87e-09);
   iamG->SetBinContent(115,3.034e-09);
   iamG->SetBinContent(116,2.214e-09);
   iamG->SetBinContent(117,2.542e-09);
   iamG->SetBinContent(118,2.296e-09);
   iamG->SetBinContent(119,2.706e-09);
   iamG->SetBinContent(120,2.296e-09);
   iamG->SetBinContent(121,1.64e-09);
   iamG->SetBinContent(122,1.558e-09);
   iamG->SetBinContent(123,2.296e-09);
   iamG->SetBinContent(124,2.46e-09);
   iamG->SetBinContent(125,1.886e-09);
   iamG->SetBinContent(126,1.968e-09);
   iamG->SetBinContent(127,1.558e-09);
   iamG->SetBinContent(128,1.64e-09);
   iamG->SetBinContent(129,1.476e-09);
   iamG->SetBinContent(130,1.23e-09);
   iamG->SetBinContent(131,1.476e-09);
   iamG->SetBinContent(132,1.066e-09);
   iamG->SetBinContent(133,1.886e-09);
   iamG->SetBinContent(134,9.02e-10);
   iamG->SetBinContent(135,1.066e-09);
   iamG->SetBinContent(136,9.84e-10);
   iamG->SetBinContent(137,9.02e-10);
   iamG->SetBinContent(138,1.066e-09);
   iamG->SetBinContent(139,8.2e-10);
   iamG->SetBinContent(140,9.02e-10);
   iamG->SetBinContent(141,5.74e-10);
   iamG->SetBinContent(142,1.148e-09);
   iamG->SetBinContent(143,6.56e-10);
   iamG->SetBinContent(144,9.02e-10);
   iamG->SetBinContent(145,7.38e-10);
   iamG->SetBinContent(146,9.02e-10);
   iamG->SetBinContent(147,2.46e-10);
   iamG->SetBinContent(148,7.38e-10);
   iamG->SetBinContent(149,4.92e-10);
   iamG->SetBinContent(150,4.1e-10);
   iamG->SetBinContent(151,4.1e-10);
   iamG->SetBinContent(152,4.92e-10);
   iamG->SetBinContent(153,8.2e-10);
   iamG->SetBinContent(154,7.38e-10);
   iamG->SetBinContent(155,9.02e-10);
   iamG->SetBinContent(156,9.02e-10);
   iamG->SetBinContent(157,7.38e-10);
   iamG->SetBinContent(158,4.92e-10);
   iamG->SetBinContent(159,2.46e-10);
   iamG->SetBinContent(160,4.1e-10);
   iamG->SetBinContent(161,2.46e-10);
   iamG->SetBinContent(162,4.92e-10);
   iamG->SetBinContent(163,2.46e-10);
   iamG->SetBinContent(164,7.38e-10);
   iamG->SetBinContent(165,1.64e-10);
   iamG->SetBinContent(166,8.2e-11);
   iamG->SetBinContent(167,4.92e-10);
   iamG->SetBinContent(168,3.28e-10);
   iamG->SetBinContent(169,4.1e-10);
   iamG->SetBinContent(170,2.46e-10);
   iamG->SetBinContent(171,3.28e-10);
   iamG->SetBinContent(172,8.2e-11);
   iamG->SetBinContent(173,2.46e-10);
   iamG->SetBinContent(174,4.1e-10);
   iamG->SetBinContent(175,1.64e-10);
   iamG->SetBinContent(176,2.46e-10);
   iamG->SetBinContent(177,3.28e-10);
   iamG->SetBinContent(178,3.28e-10);
   iamG->SetBinContent(179,4.92e-10);
   iamG->SetBinContent(180,1.64e-10);
   iamG->SetBinContent(181,8.2e-11);
   iamG->SetBinContent(182,1.64e-10);
   iamG->SetBinContent(183,1.64e-10);
   iamG->SetBinContent(184,4.1e-10);
   iamG->SetBinContent(185,2.46e-10);
   iamG->SetBinContent(186,8.2e-11);
   iamG->SetBinContent(187,1.64e-10);
   iamG->SetBinContent(188,1.64e-10);
   iamG->SetBinContent(189,1.64e-10);
   iamG->SetBinContent(190,8.2e-11);
   iamG->SetBinContent(191,8.2e-11);
   iamG->SetBinContent(192,1.64e-10);
   iamG->SetBinContent(193,3.28e-10);
   iamG->SetBinContent(194,8.2e-11);
   iamG->SetBinContent(195,1.64e-10);
   iamG->SetBinContent(196,8.2e-11);
   iamG->SetBinContent(199,1.64e-10);
   iamG->SetBinContent(200,8.2e-11);
   iamG->SetBinContent(201,8.2e-11);
   iamG->SetBinContent(203,8.2e-11);
   iamG->SetBinContent(205,1.64e-10);
   iamG->SetBinContent(206,1.64e-10);
   iamG->SetBinContent(207,8.2e-11);
   iamG->SetBinContent(210,1.64e-10);
   iamG->SetBinContent(212,1.64e-10);
   iamG->SetBinContent(214,8.2e-11);
   iamG->SetBinContent(216,8.2e-11);
   iamG->SetBinContent(217,8.2e-11);
   iamG->SetBinContent(220,8.2e-11);
   iamG->SetBinContent(221,8.2e-11);
   iamG->SetBinContent(222,8.2e-11);
   iamG->SetBinContent(223,1.64e-10);
   iamG->SetBinContent(225,8.2e-11);
   iamG->SetBinContent(226,8.2e-11);
   iamG->SetBinContent(244,8.2e-11);
   iamG->SetBinContent(256,8.2e-11);
   iamG->SetBinContent(266,8.2e-11);
   iamG->SetBinContent(271,8.2e-11);
   iamG->SetBinContent(282,8.2e-11);
   iamG->SetBinContent(283,8.2e-11);
   iamG->SetBinContent(290,8.2e-11);
   iamG->SetBinContent(301,1.64e-10);
   iamG->SetEntries(50300);
   iamG->SetLineColor(8);
   iamG->SetLineWidth(2);
   iamG->GetXaxis()->SetTitle(" M_{VZ} [GeV]");
   iamG->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamG->Draw("same");
   
   TH1 *iamI = new TH1D("iamI","Inv. Mass of WZ ",300,0,3000);
   iamI->SetBinContent(12,7.2e-11);
   iamI->SetBinContent(13,7.2e-11);
   iamI->SetBinContent(14,7.2e-10);
   iamI->SetBinContent(15,2.16e-10);
   iamI->SetBinContent(16,3.6e-10);
   iamI->SetBinContent(17,1.152e-09);
   iamI->SetBinContent(18,5.472e-09);
   iamI->SetBinContent(19,1.0296e-08);
   iamI->SetBinContent(20,1.2024e-08);
   iamI->SetBinContent(21,1.2168e-08);
   iamI->SetBinContent(22,1.2384e-08);
   iamI->SetBinContent(23,1.1088e-08);
   iamI->SetBinContent(24,1.1736e-08);
   iamI->SetBinContent(25,1.4544e-08);
   iamI->SetBinContent(26,1.6416e-08);
   iamI->SetBinContent(27,1.9296e-08);
   iamI->SetBinContent(28,2.0592e-08);
   iamI->SetBinContent(29,2.3184e-08);
   iamI->SetBinContent(30,2.9808e-08);
   iamI->SetBinContent(31,2.9952e-08);
   iamI->SetBinContent(32,3.4776e-08);
   iamI->SetBinContent(33,3.5136e-08);
   iamI->SetBinContent(34,3.6144e-08);
   iamI->SetBinContent(35,3.2904e-08);
   iamI->SetBinContent(36,3.6144e-08);
   iamI->SetBinContent(37,3.3624e-08);
   iamI->SetBinContent(38,3.5496e-08);
   iamI->SetBinContent(39,3.3552e-08);
   iamI->SetBinContent(40,3.2616e-08);
   iamI->SetBinContent(41,3.3552e-08);
   iamI->SetBinContent(42,3.1968e-08);
   iamI->SetBinContent(43,2.8656e-08);
   iamI->SetBinContent(44,2.7576e-08);
   iamI->SetBinContent(45,2.8224e-08);
   iamI->SetBinContent(46,2.7e-08);
   iamI->SetBinContent(47,2.7864e-08);
   iamI->SetBinContent(48,2.6496e-08);
   iamI->SetBinContent(49,2.484e-08);
   iamI->SetBinContent(50,2.3976e-08);
   iamI->SetBinContent(51,2.1888e-08);
   iamI->SetBinContent(52,2.088e-08);
   iamI->SetBinContent(53,2.16e-08);
   iamI->SetBinContent(54,1.9368e-08);
   iamI->SetBinContent(55,2.0952e-08);
   iamI->SetBinContent(56,2.016e-08);
   iamI->SetBinContent(57,1.8432e-08);
   iamI->SetBinContent(58,1.6632e-08);
   iamI->SetBinContent(59,1.7928e-08);
   iamI->SetBinContent(60,1.6632e-08);
   iamI->SetBinContent(61,1.728e-08);
   iamI->SetBinContent(62,1.7208e-08);
   iamI->SetBinContent(63,1.6632e-08);
   iamI->SetBinContent(64,1.8e-08);
   iamI->SetBinContent(65,1.5552e-08);
   iamI->SetBinContent(66,1.656e-08);
   iamI->SetBinContent(67,1.4904e-08);
   iamI->SetBinContent(68,1.5408e-08);
   iamI->SetBinContent(69,1.6776e-08);
   iamI->SetBinContent(70,1.8e-08);
   iamI->SetBinContent(71,1.5696e-08);
   iamI->SetBinContent(72,1.7928e-08);
   iamI->SetBinContent(73,1.7856e-08);
   iamI->SetBinContent(74,2.0736e-08);
   iamI->SetBinContent(75,2.0952e-08);
   iamI->SetBinContent(76,1.9872e-08);
   iamI->SetBinContent(77,2.0232e-08);
   iamI->SetBinContent(78,2.3688e-08);
   iamI->SetBinContent(79,2.7288e-08);
   iamI->SetBinContent(80,2.7072e-08);
   iamI->SetBinContent(81,3.132e-08);
   iamI->SetBinContent(82,3.6576e-08);
   iamI->SetBinContent(83,4.2696e-08);
   iamI->SetBinContent(84,5.0256e-08);
   iamI->SetBinContent(85,7.2432e-08);
   iamI->SetBinContent(86,9.432e-08);
   iamI->SetBinContent(87,1.0692e-07);
   iamI->SetBinContent(88,8.784e-08);
   iamI->SetBinContent(89,6.3288e-08);
   iamI->SetBinContent(90,4.0536e-08);
   iamI->SetBinContent(91,3.2328e-08);
   iamI->SetBinContent(92,2.5632e-08);
   iamI->SetBinContent(93,2.0376e-08);
   iamI->SetBinContent(94,2.0232e-08);
   iamI->SetBinContent(95,1.656e-08);
   iamI->SetBinContent(96,1.5264e-08);
   iamI->SetBinContent(97,1.3968e-08);
   iamI->SetBinContent(98,1.1304e-08);
   iamI->SetBinContent(99,8.568e-09);
   iamI->SetBinContent(100,1.008e-08);
   iamI->SetBinContent(101,8.856e-09);
   iamI->SetBinContent(102,7.992e-09);
   iamI->SetBinContent(103,6.264e-09);
   iamI->SetBinContent(104,7.344e-09);
   iamI->SetBinContent(105,5.904e-09);
   iamI->SetBinContent(106,6.552e-09);
   iamI->SetBinContent(107,5.328e-09);
   iamI->SetBinContent(108,5.04e-09);
   iamI->SetBinContent(109,5.04e-09);
   iamI->SetBinContent(110,5.184e-09);
   iamI->SetBinContent(111,5.328e-09);
   iamI->SetBinContent(112,3.816e-09);
   iamI->SetBinContent(113,3.744e-09);
   iamI->SetBinContent(114,2.952e-09);
   iamI->SetBinContent(115,3.312e-09);
   iamI->SetBinContent(116,2.808e-09);
   iamI->SetBinContent(117,2.664e-09);
   iamI->SetBinContent(118,3.24e-09);
   iamI->SetBinContent(119,2.592e-09);
   iamI->SetBinContent(120,2.664e-09);
   iamI->SetBinContent(121,2.448e-09);
   iamI->SetBinContent(122,2.664e-09);
   iamI->SetBinContent(123,1.872e-09);
   iamI->SetBinContent(124,2.232e-09);
   iamI->SetBinContent(125,2.16e-09);
   iamI->SetBinContent(126,2.016e-09);
   iamI->SetBinContent(127,1.368e-09);
   iamI->SetBinContent(128,1.728e-09);
   iamI->SetBinContent(129,1.656e-09);
   iamI->SetBinContent(130,1.8e-09);
   iamI->SetBinContent(131,1.44e-09);
   iamI->SetBinContent(132,1.08e-09);
   iamI->SetBinContent(133,1.368e-09);
   iamI->SetBinContent(134,1.368e-09);
   iamI->SetBinContent(135,1.08e-09);
   iamI->SetBinContent(136,1.08e-09);
   iamI->SetBinContent(137,9.36e-10);
   iamI->SetBinContent(138,8.64e-10);
   iamI->SetBinContent(139,1.008e-09);
   iamI->SetBinContent(140,1.08e-09);
   iamI->SetBinContent(141,7.2e-10);
   iamI->SetBinContent(142,8.64e-10);
   iamI->SetBinContent(143,1.08e-09);
   iamI->SetBinContent(144,5.04e-10);
   iamI->SetBinContent(145,4.32e-10);
   iamI->SetBinContent(146,9.36e-10);
   iamI->SetBinContent(147,7.2e-10);
   iamI->SetBinContent(148,5.76e-10);
   iamI->SetBinContent(149,9.36e-10);
   iamI->SetBinContent(150,6.48e-10);
   iamI->SetBinContent(151,1.152e-09);
   iamI->SetBinContent(152,3.6e-10);
   iamI->SetBinContent(153,4.32e-10);
   iamI->SetBinContent(154,2.88e-10);
   iamI->SetBinContent(155,6.48e-10);
   iamI->SetBinContent(156,6.48e-10);
   iamI->SetBinContent(157,5.04e-10);
   iamI->SetBinContent(158,3.6e-10);
   iamI->SetBinContent(159,7.2e-11);
   iamI->SetBinContent(160,5.76e-10);
   iamI->SetBinContent(161,7.2e-11);
   iamI->SetBinContent(162,4.32e-10);
   iamI->SetBinContent(163,4.32e-10);
   iamI->SetBinContent(164,5.76e-10);
   iamI->SetBinContent(165,5.76e-10);
   iamI->SetBinContent(166,3.6e-10);
   iamI->SetBinContent(167,5.04e-10);
   iamI->SetBinContent(168,4.32e-10);
   iamI->SetBinContent(169,3.6e-10);
   iamI->SetBinContent(170,3.6e-10);
   iamI->SetBinContent(171,2.16e-10);
   iamI->SetBinContent(172,1.44e-10);
   iamI->SetBinContent(173,1.44e-10);
   iamI->SetBinContent(174,2.88e-10);
   iamI->SetBinContent(175,2.16e-10);
   iamI->SetBinContent(176,1.44e-10);
   iamI->SetBinContent(177,4.32e-10);
   iamI->SetBinContent(178,1.44e-10);
   iamI->SetBinContent(179,2.88e-10);
   iamI->SetBinContent(180,2.88e-10);
   iamI->SetBinContent(181,7.2e-11);
   iamI->SetBinContent(182,2.88e-10);
   iamI->SetBinContent(183,1.44e-10);
   iamI->SetBinContent(185,7.2e-11);
   iamI->SetBinContent(186,1.44e-10);
   iamI->SetBinContent(187,7.2e-11);
   iamI->SetBinContent(188,2.16e-10);
   iamI->SetBinContent(189,1.44e-10);
   iamI->SetBinContent(191,1.44e-10);
   iamI->SetBinContent(192,7.2e-11);
   iamI->SetBinContent(193,3.6e-10);
   iamI->SetBinContent(194,1.44e-10);
   iamI->SetBinContent(195,7.2e-11);
   iamI->SetBinContent(196,7.2e-11);
   iamI->SetBinContent(197,2.16e-10);
   iamI->SetBinContent(198,2.16e-10);
   iamI->SetBinContent(199,3.6e-10);
   iamI->SetBinContent(201,7.2e-11);
   iamI->SetBinContent(202,1.44e-10);
   iamI->SetBinContent(203,1.44e-10);
   iamI->SetBinContent(207,2.16e-10);
   iamI->SetBinContent(208,7.2e-11);
   iamI->SetBinContent(209,7.2e-11);
   iamI->SetBinContent(210,7.2e-11);
   iamI->SetBinContent(211,1.44e-10);
   iamI->SetBinContent(212,1.44e-10);
   iamI->SetBinContent(213,7.2e-11);
   iamI->SetBinContent(215,7.2e-11);
   iamI->SetBinContent(217,7.2e-11);
   iamI->SetBinContent(221,2.16e-10);
   iamI->SetBinContent(222,7.2e-11);
   iamI->SetBinContent(224,7.2e-11);
   iamI->SetBinContent(225,1.44e-10);
   iamI->SetBinContent(226,7.2e-11);
   iamI->SetBinContent(229,7.2e-11);
   iamI->SetBinContent(230,1.44e-10);
   iamI->SetBinContent(231,7.2e-11);
   iamI->SetBinContent(232,1.44e-10);
   iamI->SetBinContent(235,7.2e-11);
   iamI->SetBinContent(237,7.2e-11);
   iamI->SetBinContent(238,7.2e-11);
   iamI->SetBinContent(242,7.2e-11);
   iamI->SetBinContent(244,7.2e-11);
   iamI->SetBinContent(246,7.2e-11);
   iamI->SetBinContent(247,7.2e-11);
   iamI->SetBinContent(249,1.44e-10);
   iamI->SetBinContent(250,7.2e-11);
   iamI->SetBinContent(251,7.2e-11);
   iamI->SetBinContent(253,7.2e-11);
   iamI->SetBinContent(256,7.2e-11);
   iamI->SetBinContent(264,7.2e-11);
   iamI->SetBinContent(272,1.44e-10);
   iamI->SetBinContent(278,7.2e-11);
   iamI->SetBinContent(285,1.44e-10);
   iamI->SetBinContent(299,7.2e-11);
   iamI->SetBinContent(301,2.16e-10);
   iamI->SetEntries(32614);
   iamI->SetLineColor(6);
   iamI->SetLineWidth(2);
   iamI->GetXaxis()->SetTitle(" M_{VZ} [GeV]");
   iamI->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamI->Draw("same");
   
   TH1 *qcd = new TH1D("qcd","Inv. Mass of WZ ",300,0,3000);
   qcd->SetBinContent(12,9.16e-10);
   qcd->SetBinContent(14,1.374e-09);
   qcd->SetBinContent(15,9.16e-10);
   qcd->SetBinContent(16,1.374e-09);
   qcd->SetBinContent(17,4.58e-09);
   qcd->SetBinContent(18,3.2518e-08);
   qcd->SetBinContent(19,4.1678e-08);
   qcd->SetBinContent(20,4.809e-08);
   qcd->SetBinContent(21,4.6716e-08);
   qcd->SetBinContent(22,4.3052e-08);
   qcd->SetBinContent(23,4.1678e-08);
   qcd->SetBinContent(24,5.8624e-08);
   qcd->SetBinContent(25,5.7708e-08);
   qcd->SetBinContent(26,5.267e-08);
   qcd->SetBinContent(27,5.8166e-08);
   qcd->SetBinContent(28,6.8242e-08);
   qcd->SetBinContent(29,8.015e-08);
   qcd->SetBinContent(30,1.13126e-07);
   qcd->SetBinContent(31,1.08088e-07);
   qcd->SetBinContent(32,1.11294e-07);
   qcd->SetBinContent(33,1.10836e-07);
   qcd->SetBinContent(34,1.2595e-07);
   qcd->SetBinContent(35,1.21828e-07);
   qcd->SetBinContent(36,1.13126e-07);
   qcd->SetBinContent(37,1.20912e-07);
   qcd->SetBinContent(38,1.10378e-07);
   qcd->SetBinContent(39,9.4806e-08);
   qcd->SetBinContent(40,1.03966e-07);
   qcd->SetBinContent(41,9.4806e-08);
   qcd->SetBinContent(42,1.03508e-07);
   qcd->SetBinContent(43,8.1066e-08);
   qcd->SetBinContent(44,8.2898e-08);
   qcd->SetBinContent(45,8.0608e-08);
   qcd->SetBinContent(46,7.5112e-08);
   qcd->SetBinContent(47,6.4578e-08);
   qcd->SetBinContent(48,6.0456e-08);
   qcd->SetBinContent(49,6.7784e-08);
   qcd->SetBinContent(50,5.725e-08);
   qcd->SetBinContent(51,5.6792e-08);
   qcd->SetBinContent(52,4.8548e-08);
   qcd->SetBinContent(53,5.5876e-08);
   qcd->SetBinContent(54,5.2212e-08);
   qcd->SetBinContent(55,4.6716e-08);
   qcd->SetBinContent(56,3.893e-08);
   qcd->SetBinContent(57,3.8014e-08);
   qcd->SetBinContent(58,3.206e-08);
   qcd->SetBinContent(59,4.0762e-08);
   qcd->SetBinContent(60,3.7098e-08);
   qcd->SetBinContent(61,3.7556e-08);
   qcd->SetBinContent(62,3.0686e-08);
   qcd->SetBinContent(63,3.0686e-08);
   qcd->SetBinContent(64,2.6564e-08);
   qcd->SetBinContent(65,2.2442e-08);
   qcd->SetBinContent(66,2.1068e-08);
   qcd->SetBinContent(67,2.8396e-08);
   qcd->SetBinContent(68,1.9694e-08);
   qcd->SetBinContent(69,2.2442e-08);
   qcd->SetBinContent(70,2.3816e-08);
   qcd->SetBinContent(71,1.7862e-08);
   qcd->SetBinContent(72,1.7862e-08);
   qcd->SetBinContent(73,1.603e-08);
   qcd->SetBinContent(74,1.374e-08);
   qcd->SetBinContent(75,1.4198e-08);
   qcd->SetBinContent(76,1.603e-08);
   qcd->SetBinContent(77,1.374e-08);
   qcd->SetBinContent(78,1.0076e-08);
   qcd->SetBinContent(79,1.1908e-08);
   qcd->SetBinContent(80,1.0992e-08);
   qcd->SetBinContent(81,9.16e-09);
   qcd->SetBinContent(82,1.145e-08);
   qcd->SetBinContent(83,5.954e-09);
   qcd->SetBinContent(84,8.702e-09);
   qcd->SetBinContent(85,1.145e-08);
   qcd->SetBinContent(86,7.786e-09);
   qcd->SetBinContent(87,9.16e-09);
   qcd->SetBinContent(88,1.0992e-08);
   qcd->SetBinContent(89,6.412e-09);
   qcd->SetBinContent(90,4.58e-09);
   qcd->SetBinContent(91,7.328e-09);
   qcd->SetBinContent(92,7.786e-09);
   qcd->SetBinContent(93,4.58e-09);
   qcd->SetBinContent(94,5.496e-09);
   qcd->SetBinContent(95,9.16e-09);
   qcd->SetBinContent(96,5.038e-09);
   qcd->SetBinContent(97,6.412e-09);
   qcd->SetBinContent(98,4.122e-09);
   qcd->SetBinContent(99,2.748e-09);
   qcd->SetBinContent(100,7.328e-09);
   qcd->SetBinContent(101,5.496e-09);
   qcd->SetBinContent(102,2.748e-09);
   qcd->SetBinContent(103,5.954e-09);
   qcd->SetBinContent(104,5.954e-09);
   qcd->SetBinContent(105,3.206e-09);
   qcd->SetBinContent(106,2.748e-09);
   qcd->SetBinContent(107,1.0076e-08);
   qcd->SetBinContent(108,2.29e-09);
   qcd->SetBinContent(109,3.664e-09);
   qcd->SetBinContent(110,1.832e-09);
   qcd->SetBinContent(111,1.832e-09);
   qcd->SetBinContent(112,1.374e-09);
   qcd->SetBinContent(114,1.374e-09);
   qcd->SetBinContent(115,9.16e-10);
   qcd->SetBinContent(116,1.374e-09);
   qcd->SetBinContent(117,2.748e-09);
   qcd->SetBinContent(118,1.374e-09);
   qcd->SetBinContent(119,1.374e-09);
   qcd->SetBinContent(120,2.748e-09);
   qcd->SetBinContent(121,1.374e-09);
   qcd->SetBinContent(122,1.832e-09);
   qcd->SetBinContent(123,1.374e-09);
   qcd->SetBinContent(124,1.832e-09);
   qcd->SetBinContent(125,9.16e-10);
   qcd->SetBinContent(126,2.29e-09);
   qcd->SetBinContent(127,4.58e-10);
   qcd->SetBinContent(128,1.374e-09);
   qcd->SetBinContent(129,9.16e-10);
   qcd->SetBinContent(130,1.374e-09);
   qcd->SetBinContent(131,4.58e-10);
   qcd->SetBinContent(132,4.58e-10);
   qcd->SetBinContent(133,1.374e-09);
   qcd->SetBinContent(134,1.374e-09);
   qcd->SetBinContent(135,9.16e-10);
   qcd->SetBinContent(136,1.832e-09);
   qcd->SetBinContent(137,2.748e-09);
   qcd->SetBinContent(138,2.748e-09);
   qcd->SetBinContent(139,9.16e-10);
   qcd->SetBinContent(141,4.58e-10);
   qcd->SetBinContent(142,1.374e-09);
   qcd->SetBinContent(143,9.16e-10);
   qcd->SetBinContent(144,1.374e-09);
   qcd->SetBinContent(146,4.58e-10);
   qcd->SetBinContent(147,4.58e-10);
   qcd->SetBinContent(148,9.16e-10);
   qcd->SetBinContent(149,4.58e-10);
   qcd->SetBinContent(151,4.58e-10);
   qcd->SetBinContent(154,1.374e-09);
   qcd->SetBinContent(156,1.374e-09);
   qcd->SetBinContent(158,4.58e-10);
   qcd->SetBinContent(159,4.58e-10);
   qcd->SetBinContent(161,4.58e-10);
   qcd->SetBinContent(162,9.16e-10);
   qcd->SetBinContent(163,4.58e-10);
   qcd->SetBinContent(164,4.58e-10);
   qcd->SetBinContent(166,9.16e-10);
   qcd->SetBinContent(168,4.58e-10);
   qcd->SetBinContent(169,4.58e-10);
   qcd->SetBinContent(170,1.374e-09);
   qcd->SetBinContent(172,9.16e-10);
   qcd->SetBinContent(174,4.58e-10);
   qcd->SetBinContent(175,4.58e-10);
   qcd->SetBinContent(177,1.374e-09);
   qcd->SetBinContent(179,4.58e-10);
   qcd->SetBinContent(181,9.16e-10);
   qcd->SetBinContent(185,4.58e-10);
   qcd->SetBinContent(188,4.58e-10);
   qcd->SetBinContent(189,4.58e-10);
   qcd->SetBinContent(197,4.58e-10);
   qcd->SetBinContent(200,4.58e-10);
   qcd->SetBinContent(206,4.58e-10);
   qcd->SetBinContent(207,4.58e-10);
   qcd->SetBinContent(208,4.58e-10);
   qcd->SetBinContent(224,4.58e-10);
   qcd->SetEntries(8187);
   qcd->SetLineWidth(2);
   qcd->GetXaxis()->SetTitle(" M_{VZ} [GeV]");
   qcd->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   qcd->Draw("same");
      tex = new TLatex(295.9914,1.813002e-07,"QCD 37.5ab");
   tex->SetTextSize(0.03164557);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(356.8032,3.868676e-09,"H436 12.93ab");
   tex->SetTextColor(2);
   tex->SetTextSize(0.03164557);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(612.0474,1.687122e-09,"IAMF 13.28ab");
   tex->SetTextColor(4);
   tex->SetTextSize(0.03164557);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(690.8728,2.452687e-07,"IAMG 41.25ab");
   tex->SetTextColor(30);
   tex->SetTextSize(0.03164557);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(983.653,5.810513e-08,"IAMI 23.48");
   tex->SetTextColor(6);
   tex->SetTextSize(0.03164557);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/unitarization_7TeV/2j3lv/PDF_a_L20.C <==
{
//=========Macro generated from canvas: L20/c1
//=========  (Sun Aug 28 17:31:24 2011) by ROOT version5.20/00
   TCanvas *L20 = new TCanvas("L20WZ", "c1",777,70,700,500);
   gStyle->SetOptStat(0);
   L20->Range(-3.75,-0.02469863,23.75,0.2222876);
   L20->SetFillColor(0);
   L20->SetBorderSize(0);
   
   TH1 *h436L20 = new TH1F("h436L20","2j3lv L=20fb^{-1}",1100,-100,1000);
   h436L20->SetBinContent(101,0.0224);
   h436L20->SetBinContent(102,0.0798);
   h436L20->SetBinContent(103,0.14787);
   h436L20->SetBinContent(104,0.18818);
   h436L20->SetBinContent(105,0.18415);
   h436L20->SetBinContent(106,0.14795);
   h436L20->SetBinContent(107,0.10283);
   h436L20->SetBinContent(108,0.06299);
   h436L20->SetBinContent(109,0.03413);
   h436L20->SetBinContent(110,0.01702);
   h436L20->SetBinContent(111,0.00764);
   h436L20->SetBinContent(112,0.00308);
   h436L20->SetBinContent(113,0.00132);
   h436L20->SetBinContent(114,0.00041);
   h436L20->SetBinContent(115,0.00015);
   h436L20->SetBinContent(116,6e-05);
   h436L20->SetBinContent(118,2e-05);
   h436L20->SetEntries(100000);
   h436L20->SetLineColor(2);
   h436L20->SetLineWidth(2);
   h436L20->GetXaxis()->SetTitle("S");
   h436L20->GetXaxis()->SetRange(100,121);
   h436L20->GetYaxis()->SetTitle("PDF");
   h436L20->Draw("");
   
   
   TH1 *iamGL20 = new TH1F("iamGL20","pdf IAM B",1100,-100,1000);
   iamGL20->SetBinContent(101,0.0033);
   iamGL20->SetBinContent(102,0.01644);
   iamGL20->SetBinContent(103,0.04537);
   iamGL20->SetBinContent(104,0.08388);
   iamGL20->SetBinContent(105,0.1232);
   iamGL20->SetBinContent(106,0.14462);
   iamGL20->SetBinContent(107,0.14382);
   iamGL20->SetBinContent(108,0.13114);
   iamGL20->SetBinContent(109,0.10666);
   iamGL20->SetBinContent(110,0.0772);
   iamGL20->SetBinContent(111,0.05227);
   iamGL20->SetBinContent(112,0.03282);
   iamGL20->SetBinContent(113,0.01932);
   iamGL20->SetBinContent(114,0.01002);
   iamGL20->SetBinContent(115,0.00507);
   iamGL20->SetBinContent(116,0.00285);
   iamGL20->SetBinContent(117,0.00128);
   iamGL20->SetBinContent(118,0.00047);
   iamGL20->SetBinContent(119,0.0002);
   iamGL20->SetBinContent(120,5e-05);
   iamGL20->SetBinContent(121,2e-05);
   iamGL20->SetEntries(100000);
   iamGL20->SetLineColor(8);
   iamGL20->SetLineWidth(2);
   iamGL20->GetXaxis()->SetTitle("S");
   iamGL20->GetYaxis()->SetTitle("PDF");
   iamGL20->Draw("same");
   
   TH1 *iamIL20 = new TH1F("iamIL20","pdf IAM D",1100,-100,1000);
   iamIL20->SetBinContent(101,0.0109);
   iamIL20->SetBinContent(102,0.04423);
   iamIL20->SetBinContent(103,0.09869);
   iamIL20->SetBinContent(104,0.14721);
   iamIL20->SetBinContent(105,0.17109);
   iamIL20->SetBinContent(106,0.16342);
   iamIL20->SetBinContent(107,0.13362);
   iamIL20->SetBinContent(108,0.09611);
   iamIL20->SetBinContent(109,0.06107);
   iamIL20->SetBinContent(110,0.03649);
   iamIL20->SetBinContent(111,0.01931);
   iamIL20->SetBinContent(112,0.00997);
   iamIL20->SetBinContent(113,0.00461);
   iamIL20->SetBinContent(114,0.00207);
   iamIL20->SetBinContent(115,0.00072);
   iamIL20->SetBinContent(116,0.00031);
   iamIL20->SetBinContent(117,0.00012);
   iamIL20->SetBinContent(118,5e-05);
   iamIL20->SetBinContent(119,1e-05);
   iamIL20->SetEntries(100000);
   iamIL20->SetLineColor(6);
   iamIL20->SetLineWidth(2);
   iamIL20->GetXaxis()->SetTitle("S");
   iamIL20->GetYaxis()->SetTitle("PDF");
   iamIL20->Draw("same");
   
   TLegend *leg = new TLegend(0.5,0.5,0.85,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("iamGL20","IAM G","l");
   entry=leg->AddEntry("iamIL20","IAM I","l");
   entry=leg->AddEntry("h436L20","m_{H}=436 GeV","l");
   leg->Draw();
   TLine *line = new TLine(8.405215,0,8.405215,0.1);
   line->SetLineColor(46);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.01,0.9390678,0.1593103,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
      pt->SetFillColor(0);
   TText *text = pt->AddText("PDFs");
   pt->Draw();
   L20->Modified();
   L20->cd();
   L20->SetSelected(L20);
}


==> images/unitarization_7TeV/2j3lv/PDF_a_L40.C <==
{
//=========Macro generated from canvas: L40/c1
//=========  (Sun Aug 28 17:32:07 2011) by ROOT version5.20/00
   TCanvas *L40 = new TCanvas("L40WZ", "c1",777,70,700,500);
   gStyle->SetOptStat(0);
   L40->Range(-4.875,-0.01655456,33.875,0.1489911);
   L40->SetFillColor(0);
   L40->SetBorderSize(0);
   
   TH1 *h436L40 = new TH1F("h436L40","2j3lv L=40fb^{-1}",1100,-100,1000);
   h436L40->SetBinContent(101,0.00075);
   h436L40->SetBinContent(102,0.00484);
   h436L40->SetBinContent(103,0.01667);
   h436L40->SetBinContent(104,0.03587);
   h436L40->SetBinContent(105,0.06463);
   h436L40->SetBinContent(106,0.09363);
   h436L40->SetBinContent(107,0.11528);
   h436L40->SetBinContent(108,0.12613);
   h436L40->SetBinContent(109,0.12511);
   h436L40->SetBinContent(110,0.11258);
   h436L40->SetBinContent(111,0.09128);
   h436L40->SetBinContent(112,0.07165);
   h436L40->SetBinContent(113,0.05279);
   h436L40->SetBinContent(114,0.03488);
   h436L40->SetBinContent(115,0.02285);
   h436L40->SetBinContent(116,0.01357);
   h436L40->SetBinContent(117,0.00856);
   h436L40->SetBinContent(118,0.00414);
   h436L40->SetBinContent(119,0.00258);
   h436L40->SetBinContent(120,0.00104);
   h436L40->SetBinContent(121,0.00066);
   h436L40->SetBinContent(122,0.00032);
   h436L40->SetBinContent(123,0.00013);
   h436L40->SetBinContent(124,4e-05);
   h436L40->SetBinContent(125,2e-05);
   h436L40->SetEntries(100000);
   h436L40->SetLineColor(2);
   h436L40->SetLineWidth(2);
   h436L40->GetXaxis()->SetTitle("S");
   h436L40->GetXaxis()->SetRange(100,130);
   h436L40->GetYaxis()->SetTitle("PDF");
   h436L40->Draw("");
   
   
   TH1 *iamGL40 = new TH1F("iamGL40","pdf IAM B",1100,-100,1000);
   iamGL40->SetBinContent(101,1e-05);
   iamGL40->SetBinContent(102,0.00027);
   iamGL40->SetBinContent(103,0.00097);
   iamGL40->SetBinContent(104,0.00329);
   iamGL40->SetBinContent(105,0.00876);
   iamGL40->SetBinContent(106,0.01654);
   iamGL40->SetBinContent(107,0.02817);
   iamGL40->SetBinContent(108,0.04502);
   iamGL40->SetBinContent(109,0.06147);
   iamGL40->SetBinContent(110,0.07561);
   iamGL40->SetBinContent(111,0.08655);
   iamGL40->SetBinContent(112,0.09355);
   iamGL40->SetBinContent(113,0.09668);
   iamGL40->SetBinContent(114,0.09056);
   iamGL40->SetBinContent(115,0.08362);
   iamGL40->SetBinContent(116,0.07269);
   iamGL40->SetBinContent(117,0.06132);
   iamGL40->SetBinContent(118,0.04969);
   iamGL40->SetBinContent(119,0.03914);
   iamGL40->SetBinContent(120,0.0277);
   iamGL40->SetBinContent(121,0.01953);
   iamGL40->SetBinContent(122,0.01446);
   iamGL40->SetBinContent(123,0.0092);
   iamGL40->SetBinContent(124,0.00589);
   iamGL40->SetBinContent(125,0.00415);
   iamGL40->SetBinContent(126,0.00234);
   iamGL40->SetBinContent(127,0.00136);
   iamGL40->SetBinContent(128,0.00072);
   iamGL40->SetBinContent(129,0.00036);
   iamGL40->SetBinContent(130,0.00017);
   iamGL40->SetBinContent(131,0.00011);
   iamGL40->SetBinContent(132,5e-05);
   iamGL40->SetBinContent(133,1e-05);
   iamGL40->SetBinContent(134,2e-05);
   iamGL40->SetBinContent(135,2e-05);
   iamGL40->SetEntries(100000);
   iamGL40->SetLineColor(8);
   iamGL40->SetLineWidth(2);
   iamGL40->GetXaxis()->SetTitle("S");
   iamGL40->GetYaxis()->SetTitle("PDF");
   iamGL40->Draw("same");
   
   TH1 *iamIL40 = new TH1F("iamIL40","pdf IAM D",1100,-100,1000);
   iamIL40->SetBinContent(101,0.0001);
   iamIL40->SetBinContent(102,0.00129);
   iamIL40->SetBinContent(103,0.00606);
   iamIL40->SetBinContent(104,0.01496);
   iamIL40->SetBinContent(105,0.03161);
   iamIL40->SetBinContent(106,0.05239);
   iamIL40->SetBinContent(107,0.07671);
   iamIL40->SetBinContent(108,0.09462);
   iamIL40->SetBinContent(109,0.10865);
   iamIL40->SetBinContent(110,0.11394);
   iamIL40->SetBinContent(111,0.10845);
   iamIL40->SetBinContent(112,0.09714);
   iamIL40->SetBinContent(113,0.08095);
   iamIL40->SetBinContent(114,0.06469);
   iamIL40->SetBinContent(115,0.04861);
   iamIL40->SetBinContent(116,0.03545);
   iamIL40->SetBinContent(117,0.02427);
   iamIL40->SetBinContent(118,0.01658);
   iamIL40->SetBinContent(119,0.01046);
   iamIL40->SetBinContent(120,0.00565);
   iamIL40->SetBinContent(121,0.00374);
   iamIL40->SetBinContent(122,0.0018);
   iamIL40->SetBinContent(123,0.00104);
   iamIL40->SetBinContent(124,0.00043);
   iamIL40->SetBinContent(125,0.00025);
   iamIL40->SetBinContent(126,0.00011);
   iamIL40->SetBinContent(127,2e-05);
   iamIL40->SetBinContent(128,3e-05);
   iamIL40->SetEntries(100000);
   iamIL40->SetLineColor(6);
   iamIL40->SetLineWidth(2);
   iamIL40->GetXaxis()->SetTitle("S");
   iamIL40->GetYaxis()->SetTitle("PDF");
   iamIL40->Draw("same");
   
   TLegend *leg = new TLegend(0.5732759,0.5254237,0.8491379,0.8771186,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("iamGL40","IAM G","l");
   entry=leg->AddEntry("iamIL40","IAM I","l");
   entry=leg->AddEntry("h436L40","m_{H}=436 GeV","l");
   leg->Draw();
   TLine *line = new TLine(14.17112,0,14.17112,0.1);
   line->SetLineColor(46);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.01,0.9390678,0.1593103,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
      pt->SetFillColor(0);
   TText *text = pt->AddText("PDFs");
   pt->Draw();
   L40->Modified();
   L40->cd();
   L40->SetSelected(L40);
}


==> images/unitarization_7TeV/4jlv/IMVW_d7_7TeV_iamFh436iamD_2.C <==
{
//=========Macro generated from canvas: Canv/Canvas 1
//=========  (Fri Mar  9 14:19:51 2012) by ROOT version5.32/00
   TCanvas *Canv = new TCanvas("Canv", "Canvas 1",540,121,582,392);
   gStyle->SetOptStat(0);
   Canv->Range(86.73867,-7.628866e-07,1235.248,6.742268e-06);
   Canv->SetFillColor(0);
   Canv->SetBorderMode(0);
   Canv->SetBorderSize(0);
   Canv->SetFrameBorderMode(0);
   Canv->SetFrameBorderMode(0);
   
   TH1D *iamF = new TH1D("iamF","M(VW)",150,0,3000);
   iamF->SetBinContent(8,8.6502e-09);
   iamF->SetBinContent(12,8.6502e-09);
   iamF->SetBinContent(14,8.6502e-09);
   iamF->SetBinContent(15,8.6502e-09);
   iamF->SetBinContent(16,4.3251e-08);
   iamF->SetBinContent(17,1.29753e-07);
   iamF->SetBinContent(18,1.384032e-07);
   iamF->SetBinContent(19,2.941068e-07);
   iamF->SetBinContent(20,6.574152e-07);
   iamF->SetBinContent(21,1.73869e-06);
   iamF->SetBinContent(22,4.446203e-06);
   iamF->SetBinContent(23,3.243825e-06);
   iamF->SetBinContent(24,1.859793e-06);
   iamF->SetBinContent(25,1.219678e-06);
   iamF->SetBinContent(26,8.6502e-07);
   iamF->SetBinContent(27,6.05514e-07);
   iamF->SetBinContent(28,4.671108e-07);
   iamF->SetBinContent(29,5.363124e-07);
   iamF->SetBinContent(30,5.19012e-07);
   iamF->SetBinContent(31,2.59506e-07);
   iamF->SetBinContent(32,2.768064e-07);
   iamF->SetBinContent(33,3.02757e-07);
   iamF->SetBinContent(34,2.076048e-07);
   iamF->SetBinContent(35,2.422056e-07);
   iamF->SetBinContent(36,2.681562e-07);
   iamF->SetBinContent(37,1.903044e-07);
   iamF->SetBinContent(38,2.076048e-07);
   iamF->SetBinContent(39,1.384032e-07);
   iamF->SetBinContent(40,1.29753e-07);
   iamF->SetBinContent(41,1.384032e-07);
   iamF->SetBinContent(42,4.3251e-08);
   iamF->SetBinContent(43,1.038024e-07);
   iamF->SetBinContent(44,8.6502e-08);
   iamF->SetBinContent(45,1.038024e-07);
   iamF->SetBinContent(46,6.05514e-08);
   iamF->SetBinContent(47,7.78518e-08);
   iamF->SetBinContent(48,7.78518e-08);
   iamF->SetBinContent(49,9.51522e-08);
   iamF->SetBinContent(50,4.3251e-08);
   iamF->SetBinContent(51,8.6502e-08);
   iamF->SetBinContent(52,7.78518e-08);
   iamF->SetBinContent(53,3.46008e-08);
   iamF->SetBinContent(54,3.46008e-08);
   iamF->SetBinContent(55,4.3251e-08);
   iamF->SetBinContent(56,3.46008e-08);
   iamF->SetBinContent(57,3.46008e-08);
   iamF->SetBinContent(58,1.73004e-08);
   iamF->SetBinContent(59,4.3251e-08);
   iamF->SetBinContent(60,3.46008e-08);
   iamF->SetBinContent(61,3.46008e-08);
   iamF->SetBinContent(62,1.73004e-08);
   iamF->SetBinContent(64,8.6502e-09);
   iamF->SetBinContent(65,1.73004e-08);
   iamF->SetBinContent(66,8.6502e-09);
   iamF->SetBinContent(67,8.6502e-09);
   iamF->SetBinContent(68,1.73004e-08);
   iamF->SetBinContent(69,2.59506e-08);
   iamF->SetBinContent(71,2.59506e-08);
   iamF->SetBinContent(72,8.6502e-09);
   iamF->SetBinContent(73,8.6502e-09);
   iamF->SetBinContent(76,1.73004e-08);
   iamF->SetBinContent(80,8.6502e-09);
   iamF->SetBinContent(83,8.6502e-09);
   iamF->SetBinContent(89,8.6502e-09);
   iamF->SetBinContent(117,8.6502e-09);
   iamF->SetMinimum(0);
   iamF->SetMaximum(6e-06);
   iamF->SetEntries(2373);
   iamF->SetStats(0);
   iamF->SetLineColor(9);
   iamF->SetLineWidth(2);
   iamF->GetXaxis()->SetTitle(" M(VW) [GeV]");
   iamF->GetXaxis()->SetRange(11,56);
   iamF->GetXaxis()->SetLabelFont(42);
   iamF->GetXaxis()->SetLabelSize(0.035);
   iamF->GetXaxis()->SetTitleSize(0.035);
   iamF->GetXaxis()->SetTitleFont(42);
   iamF->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamF->GetYaxis()->SetLabelFont(42);
   iamF->GetYaxis()->SetLabelSize(0.035);
   iamF->GetYaxis()->SetTitleSize(0.035);
   iamF->GetYaxis()->SetTitleFont(42);
   iamF->GetZaxis()->SetLabelFont(42);
   iamF->GetZaxis()->SetLabelSize(0.035);
   iamF->GetZaxis()->SetTitleSize(0.035);
   iamF->GetZaxis()->SetTitleFont(42);
   iamF->Draw("");
   
   TH1D *h436 = new TH1D("h436","Inv. Mass of VW ",150,0,3000);
   h436->SetBinContent(9,8.9416e-09);
   h436->SetBinContent(10,1.78832e-08);
   h436->SetBinContent(12,8.9416e-09);
   h436->SetBinContent(13,1.78832e-08);
   h436->SetBinContent(14,8.9416e-09);
   h436->SetBinContent(15,2.68248e-08);
   h436->SetBinContent(16,2.68248e-08);
   h436->SetBinContent(17,8.9416e-08);
   h436->SetBinContent(18,2.145984e-07);
   h436->SetBinContent(19,4.202552e-07);
   h436->SetBinContent(20,1.081934e-06);
   h436->SetBinContent(21,2.065509e-06);
   h436->SetBinContent(22,5.177186e-06);
   h436->SetBinContent(23,4.962588e-06);
   h436->SetBinContent(24,3.120618e-06);
   h436->SetBinContent(25,2.119159e-06);
   h436->SetBinContent(26,1.502189e-06);
   h436->SetBinContent(27,1.269707e-06);
   h436->SetBinContent(28,7.779192e-07);
   h436->SetBinContent(29,7.242696e-07);
   h436->SetBinContent(30,7.063864e-07);
   h436->SetBinContent(31,4.4708e-07);
   h436->SetBinContent(32,3.934304e-07);
   h436->SetBinContent(33,3.487224e-07);
   h436->SetBinContent(34,3.040144e-07);
   h436->SetBinContent(35,2.68248e-07);
   h436->SetBinContent(36,2.593064e-07);
   h436->SetBinContent(37,1.698904e-07);
   h436->SetBinContent(38,2.414232e-07);
   h436->SetBinContent(39,1.520072e-07);
   h436->SetBinContent(40,1.609488e-07);
   h436->SetBinContent(41,1.072992e-07);
   h436->SetBinContent(42,1.877736e-07);
   h436->SetBinContent(43,1.34124e-07);
   h436->SetBinContent(44,1.162408e-07);
   h436->SetBinContent(45,1.072992e-07);
   h436->SetBinContent(46,8.04744e-08);
   h436->SetBinContent(47,1.162408e-07);
   h436->SetBinContent(48,4.4708e-08);
   h436->SetBinContent(49,5.36496e-08);
   h436->SetBinContent(50,5.36496e-08);
   h436->SetBinContent(51,5.36496e-08);
   h436->SetBinContent(52,5.36496e-08);
   h436->SetBinContent(53,5.36496e-08);
   h436->SetBinContent(54,4.4708e-08);
   h436->SetBinContent(55,2.68248e-08);
   h436->SetBinContent(56,2.68248e-08);
   h436->SetBinContent(58,1.78832e-08);
   h436->SetBinContent(59,8.9416e-09);
   h436->SetBinContent(60,1.78832e-08);
   h436->SetBinContent(62,1.78832e-08);
   h436->SetBinContent(63,8.9416e-09);
   h436->SetBinContent(64,8.9416e-09);
   h436->SetBinContent(65,8.9416e-09);
   h436->SetBinContent(67,1.78832e-08);
   h436->SetBinContent(68,1.78832e-08);
   h436->SetBinContent(71,8.9416e-09);
   h436->SetBinContent(75,8.9416e-09);
   h436->SetBinContent(77,1.78832e-08);
   h436->SetBinContent(78,8.9416e-09);
   h436->SetBinContent(85,8.9416e-09);
   h436->SetBinContent(98,8.9416e-09);
   h436->SetBinContent(111,8.9416e-09);
   h436->SetEntries(3193);
   h436->SetStats(0);
   h436->SetLineColor(2);
   h436->SetLineWidth(2);
   h436->GetXaxis()->SetTitle(" M_{VW} [GeV]");
   h436->GetXaxis()->SetLabelFont(42);
   h436->GetXaxis()->SetLabelSize(0.035);
   h436->GetXaxis()->SetTitleSize(0.035);
   h436->GetXaxis()->SetTitleFont(42);
   h436->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   h436->GetYaxis()->SetLabelFont(42);
   h436->GetYaxis()->SetLabelSize(0.035);
   h436->GetYaxis()->SetTitleSize(0.035);
   h436->GetYaxis()->SetTitleFont(42);
   h436->GetZaxis()->SetLabelFont(42);
   h436->GetZaxis()->SetLabelSize(0.035);
   h436->GetZaxis()->SetTitleSize(0.035);
   h436->GetZaxis()->SetTitleFont(42);
   h436->Draw("same");
   
   TH1D *iamD = new TH1D("iamD","Inv. Mass of VW ",150,0,3000);
   iamD->SetBinContent(9,1.51478e-08);
   iamD->SetBinContent(10,1.51478e-08);
   iamD->SetBinContent(13,1.51478e-08);
   iamD->SetBinContent(14,1.51478e-08);
   iamD->SetBinContent(15,1.51478e-08);
   iamD->SetBinContent(16,1.51478e-08);
   iamD->SetBinContent(17,9.08868e-08);
   iamD->SetBinContent(18,4.54434e-08);
   iamD->SetBinContent(19,6.05912e-08);
   iamD->SetBinContent(20,1.817736e-07);
   iamD->SetBinContent(21,3.02956e-07);
   iamD->SetBinContent(22,2.878082e-07);
   iamD->SetBinContent(23,2.120692e-07);
   iamD->SetBinContent(24,2.726604e-07);
   iamD->SetBinContent(25,2.423648e-07);
   iamD->SetBinContent(26,4.847296e-07);
   iamD->SetBinContent(27,4.998774e-07);
   iamD->SetBinContent(28,4.847296e-07);
   iamD->SetBinContent(29,5.30173e-07);
   iamD->SetBinContent(30,6.967988e-07);
   iamD->SetBinContent(31,6.513554e-07);
   iamD->SetBinContent(32,8.028334e-07);
   iamD->SetBinContent(33,8.028334e-07);
   iamD->SetBinContent(34,9.997548e-07);
   iamD->SetBinContent(35,1.120937e-06);
   iamD->SetBinContent(36,9.694592e-07);
   iamD->SetBinContent(37,1.257267e-06);
   iamD->SetBinContent(38,1.560223e-06);
   iamD->SetBinContent(39,1.666258e-06);
   iamD->SetBinContent(40,1.423893e-06);
   iamD->SetBinContent(41,1.211824e-06);
   iamD->SetBinContent(42,1.014903e-06);
   iamD->SetBinContent(43,1.03005e-06);
   iamD->SetBinContent(44,5.907642e-07);
   iamD->SetBinContent(45,5.907642e-07);
   iamD->SetBinContent(46,4.998774e-07);
   iamD->SetBinContent(47,4.241384e-07);
   iamD->SetBinContent(48,3.181038e-07);
   iamD->SetBinContent(49,7.5739e-08);
   iamD->SetBinContent(50,2.575126e-07);
   iamD->SetBinContent(51,2.120692e-07);
   iamD->SetBinContent(52,3.02956e-07);
   iamD->SetBinContent(53,1.211824e-07);
   iamD->SetBinContent(54,9.08868e-08);
   iamD->SetBinContent(55,1.060346e-07);
   iamD->SetBinContent(56,1.969214e-07);
   iamD->SetBinContent(57,2.27217e-07);
   iamD->SetBinContent(58,9.08868e-08);
   iamD->SetBinContent(59,1.969214e-07);
   iamD->SetBinContent(60,1.969214e-07);
   iamD->SetBinContent(61,1.969214e-07);
   iamD->SetBinContent(62,1.666258e-07);
   iamD->SetBinContent(63,1.363302e-07);
   iamD->SetBinContent(64,7.5739e-08);
   iamD->SetBinContent(65,1.363302e-07);
   iamD->SetBinContent(66,1.363302e-07);
   iamD->SetBinContent(67,2.423648e-07);
   iamD->SetBinContent(68,1.817736e-07);
   iamD->SetBinContent(69,1.363302e-07);
   iamD->SetBinContent(70,1.817736e-07);
   iamD->SetBinContent(71,7.5739e-08);
   iamD->SetBinContent(72,6.05912e-08);
   iamD->SetBinContent(73,1.211824e-07);
   iamD->SetBinContent(74,4.54434e-08);
   iamD->SetBinContent(75,7.5739e-08);
   iamD->SetBinContent(76,7.5739e-08);
   iamD->SetBinContent(77,6.05912e-08);
   iamD->SetBinContent(79,1.51478e-08);
   iamD->SetBinContent(80,1.51478e-08);
   iamD->SetBinContent(81,1.51478e-08);
   iamD->SetBinContent(83,1.51478e-08);
   iamD->SetBinContent(84,1.51478e-08);
   iamD->SetBinContent(86,1.51478e-08);
   iamD->SetBinContent(87,1.51478e-08);
   iamD->SetBinContent(103,1.51478e-08);
   iamD->SetEntries(1698);
   iamD->SetStats(0);
   iamD->SetLineWidth(2);
   iamD->GetXaxis()->SetTitle(" M_{VW} [GeV]");
   iamD->GetXaxis()->SetLabelFont(42);
   iamD->GetXaxis()->SetLabelSize(0.035);
   iamD->GetXaxis()->SetTitleSize(0.035);
   iamD->GetXaxis()->SetTitleFont(42);
   iamD->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamD->GetYaxis()->SetLabelFont(42);
   iamD->GetYaxis()->SetLabelSize(0.035);
   iamD->GetYaxis()->SetTitleSize(0.035);
   iamD->GetYaxis()->SetTitleFont(42);
   iamD->GetZaxis()->SetLabelFont(42);
   iamD->GetZaxis()->SetLabelSize(0.035);
   iamD->GetZaxis()->SetTitleSize(0.035);
   iamD->GetZaxis()->SetTitleFont(42);
   iamD->Draw("same");
   
   TLegend *leg = new TLegend(0.6513912,0.6585956,0.8510638,0.8789346,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.031);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("iamD","IAM D","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("iamF","IAM F","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("h436","m_{H}=436 GeV","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.4318985,0.9339831,0.5681015,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextFont(42);
   TText *text = pt->AddText("M(VW)");
   pt->Draw();
   Canv->Modified();
   Canv->cd();
   Canv->SetSelected(Canv);
}


==> images/unitarization_7TeV/zz/IMZZ_a.C <==
{
//=========Macro generated from canvas: IMZZ/
//=========  (Sat Aug 27 11:12:46 2011) by ROOT version5.20/00
   TCanvas *IMZZ = new TCanvas("IMZZ", "",99,62,700,504);
   IMZZ->Range(-15.00001,-10.06313,1835,-5.088537);
   IMZZ->SetBorderSize(2);
   IMZZ->SetLogy();
   IMZZ->SetFrameFillColor(0);
   
   TH1 *iamIww = new TH1D("iamIww","Inv. Mass of WW ",300,0,3000);
   iamIww->SetBinContent(16,1.760977e-11);
   iamIww->SetBinContent(17,8.721389e-11);
   iamIww->SetBinContent(18,2.30051e-10);
   iamIww->SetBinContent(19,2.476833e-09);
   iamIww->SetBinContent(20,7.483328e-09);
   iamIww->SetBinContent(21,1.263115e-08);
   iamIww->SetBinContent(22,1.857109e-08);
   iamIww->SetBinContent(23,2.491769e-08);
   iamIww->SetBinContent(24,2.7356e-08);
   iamIww->SetBinContent(25,3.283958e-08);
   iamIww->SetBinContent(26,3.695963e-08);
   iamIww->SetBinContent(27,3.896228e-08);
   iamIww->SetBinContent(28,4.000481e-08);
   iamIww->SetBinContent(29,4.178906e-08);
   iamIww->SetBinContent(30,4.091103e-08);
   iamIww->SetBinContent(31,4.486577e-08);
   iamIww->SetBinContent(32,4.338842e-08);
   iamIww->SetBinContent(33,4.343711e-08);
   iamIww->SetBinContent(34,4.282311e-08);
   iamIww->SetBinContent(35,4.431482e-08);
   iamIww->SetBinContent(36,4.211904e-08);
   iamIww->SetBinContent(37,4.216373e-08);
   iamIww->SetBinContent(38,4.203598e-08);
   iamIww->SetBinContent(39,4.037143e-08);
   iamIww->SetBinContent(40,4.08411e-08);
   iamIww->SetBinContent(41,3.852503e-08);
   iamIww->SetBinContent(42,3.88571e-08);
   iamIww->SetBinContent(43,3.730444e-08);
   iamIww->SetBinContent(44,3.68121e-08);
   iamIww->SetBinContent(45,3.721922e-08);
   iamIww->SetBinContent(46,3.611046e-08);
   iamIww->SetBinContent(47,3.533086e-08);
   iamIww->SetBinContent(48,3.417927e-08);
   iamIww->SetBinContent(49,3.46769e-08);
   iamIww->SetBinContent(50,3.394527e-08);
   iamIww->SetBinContent(51,3.434802e-08);
   iamIww->SetBinContent(52,3.393812e-08);
   iamIww->SetBinContent(53,3.492141e-08);
   iamIww->SetBinContent(54,3.41966e-08);
   iamIww->SetBinContent(55,3.691232e-08);
   iamIww->SetBinContent(56,3.748229e-08);
   iamIww->SetBinContent(57,3.95849e-08);
   iamIww->SetBinContent(58,4.002377e-08);
   iamIww->SetBinContent(59,4.402704e-08);
   iamIww->SetBinContent(60,4.367052e-08);
   iamIww->SetBinContent(61,4.887539e-08);
   iamIww->SetBinContent(62,5.367313e-08);
   iamIww->SetBinContent(63,5.76906e-08);
   iamIww->SetBinContent(64,6.568001e-08);
   iamIww->SetBinContent(65,7.076321e-08);
   iamIww->SetBinContent(66,7.678981e-08);
   iamIww->SetBinContent(67,7.983227e-08);
   iamIww->SetBinContent(68,8.34799e-08);
   iamIww->SetBinContent(69,8.001931e-08);
   iamIww->SetBinContent(70,7.375607e-08);
   iamIww->SetBinContent(71,6.838839e-08);
   iamIww->SetBinContent(72,5.341462e-08);
   iamIww->SetBinContent(73,4.4376e-08);
   iamIww->SetBinContent(74,3.824263e-08);
   iamIww->SetBinContent(75,3.080382e-08);
   iamIww->SetBinContent(76,2.558823e-08);
   iamIww->SetBinContent(77,2.088428e-08);
   iamIww->SetBinContent(78,1.743329e-08);
   iamIww->SetBinContent(79,1.492651e-08);
   iamIww->SetBinContent(80,1.288796e-08);
   iamIww->SetBinContent(81,1.136874e-08);
   iamIww->SetBinContent(82,9.95009e-09);
   iamIww->SetBinContent(83,8.541089e-09);
   iamIww->SetBinContent(84,8.70024e-09);
   iamIww->SetBinContent(85,6.823381e-09);
   iamIww->SetBinContent(86,5.824617e-09);
   iamIww->SetBinContent(87,5.644093e-09);
   iamIww->SetBinContent(88,5.308319e-09);
   iamIww->SetBinContent(89,5.429083e-09);
   iamIww->SetBinContent(90,4.632698e-09);
   iamIww->SetBinContent(91,4.458495e-09);
   iamIww->SetBinContent(92,4.041556e-09);
   iamIww->SetBinContent(93,3.410306e-09);
   iamIww->SetBinContent(94,2.913925e-09);
   iamIww->SetBinContent(95,2.967878e-09);
   iamIww->SetBinContent(96,3.396052e-09);
   iamIww->SetBinContent(97,2.65474e-09);
   iamIww->SetBinContent(98,2.24697e-09);
   iamIww->SetBinContent(99,2.272849e-09);
   iamIww->SetBinContent(100,2.357044e-09);
   iamIww->SetBinContent(101,1.965872e-09);
   iamIww->SetBinContent(102,1.827113e-09);
   iamIww->SetBinContent(103,1.791058e-09);
   iamIww->SetBinContent(104,1.550045e-09);
   iamIww->SetBinContent(105,1.49956e-09);
   iamIww->SetBinContent(106,1.545068e-09);
   iamIww->SetBinContent(107,1.51611e-09);
   iamIww->SetBinContent(108,1.144057e-09);
   iamIww->SetBinContent(109,1.387864e-09);
   iamIww->SetBinContent(110,1.475801e-09);
   iamIww->SetBinContent(111,1.196999e-09);
   iamIww->SetBinContent(112,1.369805e-09);
   iamIww->SetBinContent(113,1.183692e-09);
   iamIww->SetBinContent(114,1.144057e-09);
   iamIww->SetBinContent(115,1.072944e-09);
   iamIww->SetBinContent(116,9.506226e-10);
   iamIww->SetBinContent(117,7.953139e-10);
   iamIww->SetBinContent(118,8.100174e-10);
   iamIww->SetBinContent(119,9.194816e-10);
   iamIww->SetBinContent(120,8.474207e-10);
   iamIww->SetBinContent(121,8.299715e-10);
   iamIww->SetBinContent(122,5.283092e-10);
   iamIww->SetBinContent(123,6.180922e-10);
   iamIww->SetBinContent(124,5.827603e-10);
   iamIww->SetBinContent(125,6.875839e-10);
   iamIww->SetBinContent(126,5.814757e-10);
   iamIww->SetBinContent(127,5.433498e-10);
   iamIww->SetBinContent(128,4.235979e-10);
   iamIww->SetBinContent(129,4.044788e-10);
   iamIww->SetBinContent(130,5.13381e-10);
   iamIww->SetBinContent(131,3.186619e-10);
   iamIww->SetBinContent(132,3.716036e-10);
   iamIww->SetBinContent(133,1.934345e-10);
   iamIww->SetBinContent(134,4.577577e-10);
   iamIww->SetBinContent(135,4.20804e-10);
   iamIww->SetBinContent(136,3.352119e-10);
   iamIww->SetBinContent(137,4.589299e-10);
   iamIww->SetBinContent(138,3.174897e-10);
   iamIww->SetBinContent(139,2.126661e-10);
   iamIww->SetBinContent(140,2.832175e-10);
   iamIww->SetBinContent(141,2.801988e-10);
   iamIww->SetBinContent(142,3.335901e-10);
   iamIww->SetBinContent(143,2.478856e-10);
   iamIww->SetBinContent(144,1.757123e-10);
   iamIww->SetBinContent(145,2.123289e-10);
   iamIww->SetBinContent(146,1.06333e-10);
   iamIww->SetBinContent(147,3.721656e-10);
   iamIww->SetBinContent(148,2.654954e-10);
   iamIww->SetBinContent(149,2.643232e-10);
   iamIww->SetBinContent(150,1.771093e-10);
   iamIww->SetBinContent(151,1.41665e-10);
   iamIww->SetBinContent(152,1.934345e-10);
   iamIww->SetBinContent(153,1.771093e-10);
   iamIww->SetBinContent(154,1.239428e-10);
   iamIww->SetBinContent(155,7.077628e-11);
   iamIww->SetBinContent(156,1.772217e-10);
   iamIww->SetBinContent(157,1.594996e-10);
   iamIww->SetBinContent(158,1.240552e-10);
   iamIww->SetBinContent(159,1.41665e-10);
   iamIww->SetBinContent(160,1.062206e-10);
   iamIww->SetBinContent(161,1.581026e-10);
   iamIww->SetBinContent(162,1.581026e-10);
   iamIww->SetBinContent(163,1.948315e-10);
   iamIww->SetBinContent(164,1.949439e-10);
   iamIww->SetBinContent(165,1.06333e-10);
   iamIww->SetBinContent(166,1.045988e-10);
   iamIww->SetBinContent(167,7.088869e-11);
   iamIww->SetBinContent(168,1.06333e-10);
   iamIww->SetBinContent(169,1.401556e-10);
   iamIww->SetBinContent(170,1.772217e-11);
   iamIww->SetBinContent(171,1.240552e-10);
   iamIww->SetBinContent(172,8.861086e-11);
   iamIww->SetBinContent(173,7.088869e-11);
   iamIww->SetBinContent(174,1.061082e-10);
   iamIww->SetBinContent(175,1.048237e-10);
   iamIww->SetBinContent(176,3.533194e-11);
   iamIww->SetBinContent(177,1.062206e-10);
   iamIww->SetBinContent(179,3.544434e-11);
   iamIww->SetBinContent(180,1.049361e-10);
   iamIww->SetBinContent(181,5.316652e-11);
   iamIww->SetBinContent(183,1.772217e-11);
   iamIww->SetBinContent(184,1.772217e-11);
   iamIww->SetBinContent(185,3.533194e-11);
   iamIww->SetBinContent(186,3.544434e-11);
   iamIww->SetBinContent(187,3.544434e-11);
   iamIww->SetBinContent(188,3.404737e-11);
   iamIww->SetBinContent(189,3.544434e-11);
   iamIww->SetBinContent(190,3.544434e-11);
   iamIww->SetBinContent(191,1.772217e-11);
   iamIww->SetBinContent(192,3.393497e-11);
   iamIww->SetBinContent(193,5.316652e-11);
   iamIww->SetBinContent(194,1.772217e-11);
   iamIww->SetBinContent(195,5.316652e-11);
   iamIww->SetBinContent(197,5.316652e-11);
   iamIww->SetBinContent(199,1.760977e-11);
   iamIww->SetBinContent(201,3.544434e-11);
   iamIww->SetBinContent(202,3.404737e-11);
   iamIww->SetBinContent(203,1.772217e-11);
   iamIww->SetBinContent(205,1.772217e-11);
   iamIww->SetBinContent(206,1.772217e-11);
   iamIww->SetBinContent(208,1.772217e-11);
   iamIww->SetBinContent(209,1.772217e-11);
   iamIww->SetBinContent(210,3.544434e-11);
   iamIww->SetBinContent(211,3.533194e-11);
   iamIww->SetBinContent(212,1.772217e-11);
   iamIww->SetBinContent(213,1.772217e-11);
   iamIww->SetBinContent(214,1.760977e-11);
   iamIww->SetBinContent(215,1.760977e-11);
   iamIww->SetBinContent(217,1.772217e-11);
   iamIww->SetBinContent(220,1.772217e-11);
   iamIww->SetBinContent(223,1.772217e-11);
   iamIww->SetBinContent(225,1.772217e-11);
   iamIww->SetBinContent(227,1.772217e-11);
   iamIww->SetBinContent(228,1.63252e-11);
   iamIww->SetBinContent(232,1.772217e-11);
   iamIww->SetBinContent(234,1.772217e-11);
   iamIww->SetBinContent(235,3.544434e-11);
   iamIww->SetBinContent(256,1.772217e-11);
   iamIww->SetBinContent(279,1.772217e-11);
   iamIww->SetBinContent(287,1.772217e-11);
   iamIww->SetMinimum(2.718508e-10);
   iamIww->SetMaximum(2.5942e-06);
   iamIww->SetEntries(151167);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.835,0.98,0.995,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(19);
   ptstats->SetTextAlign(12);
   TText *text = ptstats->AddText("iamIww");
   text->SetTextSize(0.0368);
   text = ptstats->AddText("Entries = 151167 ");
   text = ptstats->AddText("Mean  =  540.2");
   text = ptstats->AddText("RMS   =  191.4");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   iamIww->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(iamIww->GetListOfFunctions());
   iamIww->SetLineColor(6);
   iamIww->SetLineWidth(2);
   iamIww->GetXaxis()->SetTitle(" M_{WW} [GeV]");
   iamIww->GetXaxis()->SetRange(18,165);
   iamIww->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamIww->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.945,0.2857471,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   pt->SetFillColor(19);
   text = pt->AddText("Inv. Mass of WW ");
   pt->Draw();
   
   TH1 *h436ww = new TH1D("h436ww","Inv. Mass of WW ",300,0,3000);
   h436ww->SetBinContent(16,3.240809e-11);
   h436ww->SetBinContent(17,3.240809e-11);
   h436ww->SetBinContent(18,1.621923e-10);
   h436ww->SetBinContent(19,1.979626e-09);
   h436ww->SetBinContent(20,7.009105e-09);
   h436ww->SetBinContent(21,1.405168e-08);
   h436ww->SetBinContent(22,1.986171e-08);
   h436ww->SetBinContent(23,2.50213e-08);
   h436ww->SetBinContent(24,3.118785e-08);
   h436ww->SetBinContent(25,3.46615e-08);
   h436ww->SetBinContent(26,3.952816e-08);
   h436ww->SetBinContent(27,4.140972e-08);
   h436ww->SetBinContent(28,4.598457e-08);
   h436ww->SetBinContent(29,4.582192e-08);
   h436ww->SetBinContent(30,4.903275e-08);
   h436ww->SetBinContent(31,5.396438e-08);
   h436ww->SetBinContent(32,5.519802e-08);
   h436ww->SetBinContent(33,6.15155e-08);
   h436ww->SetBinContent(34,6.494345e-08);
   h436ww->SetBinContent(35,7.20314e-08);
   h436ww->SetBinContent(36,8.040664e-08);
   h436ww->SetBinContent(37,9.310261e-08);
   h436ww->SetBinContent(38,1.111709e-07);
   h436ww->SetBinContent(39,1.417583e-07);
   h436ww->SetBinContent(40,1.923664e-07);
   h436ww->SetBinContent(41,2.814159e-07);
   h436ww->SetBinContent(42,4.279872e-07);
   h436ww->SetBinContent(43,6.86917e-07);
   h436ww->SetBinContent(44,8.785159e-07);
   h436ww->SetBinContent(45,7.421421e-07);
   h436ww->SetBinContent(46,4.709116e-07);
   h436ww->SetBinContent(47,2.78778e-07);
   h436ww->SetBinContent(48,1.860389e-07);
   h436ww->SetBinContent(49,1.265773e-07);
   h436ww->SetBinContent(50,9.403796e-08);
   h436ww->SetBinContent(51,7.535573e-08);
   h436ww->SetBinContent(52,5.978749e-08);
   h436ww->SetBinContent(53,4.851045e-08);
   h436ww->SetBinContent(54,4.19109e-08);
   h436ww->SetBinContent(55,3.420319e-08);
   h436ww->SetBinContent(56,3.164404e-08);
   h436ww->SetBinContent(57,2.649283e-08);
   h436ww->SetBinContent(58,2.497472e-08);
   h436ww->SetBinContent(59,2.30066e-08);
   h436ww->SetBinContent(60,1.96689e-08);
   h436ww->SetBinContent(61,1.911551e-08);
   h436ww->SetBinContent(62,1.781866e-08);
   h436ww->SetBinContent(63,1.480704e-08);
   h436ww->SetBinContent(64,1.377184e-08);
   h436ww->SetBinContent(65,1.341217e-08);
   h436ww->SetBinContent(66,1.250666e-08);
   h436ww->SetBinContent(67,1.069768e-08);
   h436ww->SetBinContent(68,1.147167e-08);
   h436ww->SetBinContent(69,9.658596e-09);
   h436ww->SetBinContent(70,9.237369e-09);
   h436ww->SetBinContent(71,8.753051e-09);
   h436ww->SetBinContent(72,7.908109e-09);
   h436ww->SetBinContent(73,7.389379e-09);
   h436ww->SetBinContent(74,6.968785e-09);
   h436ww->SetBinContent(75,6.80771e-09);
   h436ww->SetBinContent(76,5.34648e-09);
   h436ww->SetBinContent(77,6.612453e-09);
   h436ww->SetBinContent(78,5.640587e-09);
   h436ww->SetBinContent(79,5.412364e-09);
   h436ww->SetBinContent(80,4.69825e-09);
   h436ww->SetBinContent(81,5.088818e-09);
   h436ww->SetBinContent(82,4.280316e-09);
   h436ww->SetBinContent(83,4.473191e-09);
   h436ww->SetBinContent(84,4.473623e-09);
   h436ww->SetBinContent(85,4.214485e-09);
   h436ww->SetBinContent(86,3.62947e-09);
   h436ww->SetBinContent(87,3.922764e-09);
   h436ww->SetBinContent(88,2.88545e-09);
   h436ww->SetBinContent(89,2.81965e-09);
   h436ww->SetBinContent(90,3.338963e-09);
   h436ww->SetBinContent(91,2.852665e-09);
   h436ww->SetBinContent(92,3.112057e-09);
   h436ww->SetBinContent(93,2.853454e-09);
   h436ww->SetBinContent(94,1.912885e-09);
   h436ww->SetBinContent(95,2.269903e-09);
   h436ww->SetBinContent(96,2.431287e-09);
   h436ww->SetBinContent(97,2.107382e-09);
   h436ww->SetBinContent(98,1.556244e-09);
   h436ww->SetBinContent(99,2.040969e-09);
   h436ww->SetBinContent(100,1.976839e-09);
   h436ww->SetBinContent(101,2.20471e-09);
   h436ww->SetBinContent(102,1.555358e-09);
   h436ww->SetBinContent(103,1.491276e-09);
   h436ww->SetBinContent(104,1.976991e-09);
   h436ww->SetBinContent(105,1.490973e-09);
   h436ww->SetBinContent(106,1.589235e-09);
   h436ww->SetBinContent(107,1.490718e-09);
   h436ww->SetBinContent(108,1.101644e-09);
   h436ww->SetBinContent(109,1.070074e-09);
   h436ww->SetBinContent(110,7.458415e-10);
   h436ww->SetBinContent(111,9.724188e-10);
   h436ww->SetBinContent(112,9.7285e-10);
   h436ww->SetBinContent(113,8.10682e-10);
   h436ww->SetBinContent(114,1.004979e-09);
   h436ww->SetBinContent(115,8.427865e-10);
   h436ww->SetBinContent(116,9.397071e-10);
   h436ww->SetBinContent(117,8.754739e-10);
   h436ww->SetBinContent(118,6.481861e-10);
   h436ww->SetBinContent(119,7.454104e-10);
   h436ww->SetBinContent(120,6.159299e-10);
   h436ww->SetBinContent(121,7.452586e-10);
   h436ww->SetBinContent(122,6.487691e-10);
   h436ww->SetBinContent(123,9.084893e-10);
   h436ww->SetBinContent(124,5.184019e-10);
   h436ww->SetBinContent(125,2.918246e-10);
   h436ww->SetBinContent(126,5.186812e-10);
   h436ww->SetBinContent(127,7.128505e-10);
   h436ww->SetBinContent(128,3.890732e-10);
   h436ww->SetBinContent(129,3.888971e-10);
   h436ww->SetBinContent(130,6.804667e-10);
   h436ww->SetBinContent(131,4.536101e-10);
   h436ww->SetBinContent(132,3.245364e-10);
   h436ww->SetBinContent(133,1.297842e-10);
   h436ww->SetBinContent(134,4.217606e-10);
   h436ww->SetBinContent(135,3.565133e-10);
   h436ww->SetBinContent(136,3.566408e-10);
   h436ww->SetBinContent(137,3.567926e-10);
   h436ww->SetBinContent(138,4.861213e-10);
   h436ww->SetBinContent(139,3.884903e-10);
   h436ww->SetBinContent(140,3.56489e-10);
   h436ww->SetBinContent(141,3.240809e-10);
   h436ww->SetBinContent(142,2.911142e-10);
   h436ww->SetBinContent(143,1.943211e-10);
   h436ww->SetBinContent(144,1.620404e-10);
   h436ww->SetBinContent(145,1.620404e-10);
   h436ww->SetBinContent(146,2.918246e-10);
   h436ww->SetBinContent(147,3.88211e-10);
   h436ww->SetBinContent(148,1.944485e-10);
   h436ww->SetBinContent(149,2.265773e-10);
   h436ww->SetBinContent(150,2.592647e-10);
   h436ww->SetBinContent(151,1.620404e-10);
   h436ww->SetBinContent(152,1.296324e-10);
   h436ww->SetBinContent(153,1.296324e-10);
   h436ww->SetBinContent(154,9.737609e-11);
   h436ww->SetBinContent(155,1.946004e-10);
   h436ww->SetBinContent(156,1.621923e-10);
   h436ww->SetBinContent(157,1.29353e-10);
   h436ww->SetBinContent(158,1.946004e-10);
   h436ww->SetBinContent(160,3.240809e-11);
   h436ww->SetBinContent(161,1.620404e-10);
   h436ww->SetBinContent(162,9.722426e-11);
   h436ww->SetBinContent(163,9.694496e-11);
   h436ww->SetBinContent(164,1.29353e-10);
   h436ww->SetBinContent(165,9.722426e-11);
   h436ww->SetBinContent(166,1.296324e-10);
   h436ww->SetBinContent(167,1.617611e-10);
   h436ww->SetBinContent(168,1.620404e-10);
   h436ww->SetBinContent(169,9.722426e-11);
   h436ww->SetBinContent(170,6.481618e-11);
   h436ww->SetBinContent(171,1.623441e-10);
   h436ww->SetBinContent(172,6.481618e-11);
   h436ww->SetBinContent(173,6.481618e-11);
   h436ww->SetBinContent(174,9.722426e-11);
   h436ww->SetBinContent(175,9.722426e-11);
   h436ww->SetBinContent(176,3.240809e-11);
   h436ww->SetBinContent(177,6.496801e-11);
   h436ww->SetBinContent(178,9.722426e-11);
   h436ww->SetBinContent(179,9.722426e-11);
   h436ww->SetBinContent(181,3.240809e-11);
   h436ww->SetBinContent(182,6.496801e-11);
   h436ww->SetBinContent(185,9.722426e-11);
   h436ww->SetBinContent(186,9.694496e-11);
   h436ww->SetBinContent(187,3.240809e-11);
   h436ww->SetBinContent(188,6.481618e-11);
   h436ww->SetBinContent(189,9.722426e-11);
   h436ww->SetBinContent(191,6.481618e-11);
   h436ww->SetBinContent(192,3.240809e-11);
   h436ww->SetBinContent(195,9.722426e-11);
   h436ww->SetBinContent(198,3.240809e-11);
   h436ww->SetBinContent(199,6.481618e-11);
   h436ww->SetBinContent(200,3.255992e-11);
   h436ww->SetBinContent(203,3.240809e-11);
   h436ww->SetBinContent(204,6.481618e-11);
   h436ww->SetBinContent(210,3.240809e-11);
   h436ww->SetBinContent(211,9.722426e-11);
   h436ww->SetBinContent(218,3.240809e-11);
   h436ww->SetBinContent(225,3.240809e-11);
   h436ww->SetBinContent(226,3.240809e-11);
   h436ww->SetBinContent(232,3.240809e-11);
   h436ww->SetBinContent(237,6.481618e-11);
   h436ww->SetBinContent(252,3.240809e-11);
   h436ww->SetBinContent(266,3.240809e-11);
   h436ww->SetEntries(189551);
   h436ww->SetLineColor(2);
   h436ww->SetLineWidth(2);
   h436ww->GetXaxis()->SetTitle(" M_{WW} [GeV]");
   h436ww->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   h436ww->Draw("same");
   
   TH1 *iamFww = new TH1D("iamFww","Inv. Mass of WW ",300,0,3000);
   iamFww->SetBinContent(17,1.029889e-10);
   iamFww->SetBinContent(18,1.543859e-10);
   iamFww->SetBinContent(19,2.54927e-09);
   iamFww->SetBinContent(20,8.679353e-09);
   iamFww->SetBinContent(21,1.359981e-08);
   iamFww->SetBinContent(22,1.92362e-08);
   iamFww->SetBinContent(23,2.588387e-08);
   iamFww->SetBinContent(24,3.086557e-08);
   iamFww->SetBinContent(25,3.549461e-08);
   iamFww->SetBinContent(26,3.945944e-08);
   iamFww->SetBinContent(27,4.016315e-08);
   iamFww->SetBinContent(28,4.301851e-08);
   iamFww->SetBinContent(29,4.524292e-08);
   iamFww->SetBinContent(30,4.590371e-08);
   iamFww->SetBinContent(31,4.92634e-08);
   iamFww->SetBinContent(32,5.158339e-08);
   iamFww->SetBinContent(33,5.238503e-08);
   iamFww->SetBinContent(34,5.461346e-08);
   iamFww->SetBinContent(35,5.571039e-08);
   iamFww->SetBinContent(36,6.264784e-08);
   iamFww->SetBinContent(37,7.254549e-08);
   iamFww->SetBinContent(38,8.150556e-08);
   iamFww->SetBinContent(39,9.68349e-08);
   iamFww->SetBinContent(40,1.278988e-07);
   iamFww->SetBinContent(41,1.847293e-07);
   iamFww->SetBinContent(42,3.026179e-07);
   iamFww->SetBinContent(43,5.485117e-07);
   iamFww->SetBinContent(44,7.67343e-07);
   iamFww->SetBinContent(45,5.244276e-07);
   iamFww->SetBinContent(46,2.64946e-07);
   iamFww->SetBinContent(47,1.460366e-07);
   iamFww->SetBinContent(48,9.322718e-08);
   iamFww->SetBinContent(49,6.549604e-08);
   iamFww->SetBinContent(50,4.946954e-08);
   iamFww->SetBinContent(51,4.01221e-08);
   iamFww->SetBinContent(52,3.295731e-08);
   iamFww->SetBinContent(53,2.839145e-08);
   iamFww->SetBinContent(54,2.572642e-08);
   iamFww->SetBinContent(55,2.250665e-08);
   iamFww->SetBinContent(56,2.076214e-08);
   iamFww->SetBinContent(57,1.88518e-08);
   iamFww->SetBinContent(58,1.793045e-08);
   iamFww->SetBinContent(59,1.640404e-08);
   iamFww->SetBinContent(60,1.388115e-08);
   iamFww->SetBinContent(61,1.389907e-08);
   iamFww->SetBinContent(62,1.328822e-08);
   iamFww->SetBinContent(63,1.212144e-08);
   iamFww->SetBinContent(64,1.136905e-08);
   iamFww->SetBinContent(65,1.054128e-08);
   iamFww->SetBinContent(66,1.039115e-08);
   iamFww->SetBinContent(67,8.663098e-09);
   iamFww->SetBinContent(68,8.947341e-09);
   iamFww->SetBinContent(69,7.598469e-09);
   iamFww->SetBinContent(70,8.196033e-09);
   iamFww->SetBinContent(71,7.963816e-09);
   iamFww->SetBinContent(72,7.162231e-09);
   iamFww->SetBinContent(73,6.315408e-09);
   iamFww->SetBinContent(74,6.441258e-09);
   iamFww->SetBinContent(75,6.49051e-09);
   iamFww->SetBinContent(76,5.153705e-09);
   iamFww->SetBinContent(77,5.411174e-09);
   iamFww->SetBinContent(78,5.021992e-09);
   iamFww->SetBinContent(79,5.077289e-09);
   iamFww->SetBinContent(80,4.505675e-09);
   iamFww->SetBinContent(81,4.38182e-09);
   iamFww->SetBinContent(82,3.967083e-09);
   iamFww->SetBinContent(83,3.477642e-09);
   iamFww->SetBinContent(84,4.145261e-09);
   iamFww->SetBinContent(85,3.735703e-09);
   iamFww->SetBinContent(86,2.730726e-09);
   iamFww->SetBinContent(87,3.352031e-09);
   iamFww->SetBinContent(88,3.346803e-09);
   iamFww->SetBinContent(89,3.115662e-09);
   iamFww->SetBinContent(90,2.65163e-09);
   iamFww->SetBinContent(91,2.806449e-09);
   iamFww->SetBinContent(92,2.291165e-09);
   iamFww->SetBinContent(93,2.316084e-09);
   iamFww->SetBinContent(94,2.343588e-09);
   iamFww->SetBinContent(95,1.930751e-09);
   iamFww->SetBinContent(96,2.163063e-09);
   iamFww->SetBinContent(97,2.112396e-09);
   iamFww->SetBinContent(98,1.546205e-09);
   iamFww->SetBinContent(99,1.932167e-09);
   iamFww->SetBinContent(100,1.494613e-09);
   iamFww->SetBinContent(101,1.415807e-09);
   iamFww->SetBinContent(102,1.826932e-09);
   iamFww->SetBinContent(103,1.441945e-09);
   iamFww->SetBinContent(104,1.519186e-09);
   iamFww->SetBinContent(105,1.492462e-09);
   iamFww->SetBinContent(106,1.287119e-09);
   iamFww->SetBinContent(107,1.439894e-09);
   iamFww->SetBinContent(108,1.569997e-09);
   iamFww->SetBinContent(109,1.106789e-09);
   iamFww->SetBinContent(110,1.18452e-09);
   iamFww->SetBinContent(111,9.534291e-10);
   iamFww->SetBinContent(112,1.029744e-09);
   iamFww->SetBinContent(113,6.950792e-10);
   iamFww->SetBinContent(114,1.080506e-09);
   iamFww->SetBinContent(115,7.980682e-10);
   iamFww->SetBinContent(116,8.756983e-10);
   iamFww->SetBinContent(117,7.209224e-10);
   iamFww->SetBinContent(118,6.698212e-10);
   iamFww->SetBinContent(119,6.689404e-10);
   iamFww->SetBinContent(120,7.203373e-10);
   iamFww->SetBinContent(121,5.916499e-10);
   iamFww->SetBinContent(122,8.488297e-10);
   iamFww->SetBinContent(123,7.470613e-10);
   iamFww->SetBinContent(124,6.177384e-10);
   iamFww->SetBinContent(125,5.918953e-10);
   iamFww->SetBinContent(126,4.629625e-10);
   iamFww->SetBinContent(127,4.117606e-10);
   iamFww->SetBinContent(128,4.88856e-10);
   iamFww->SetBinContent(129,4.890511e-10);
   iamFww->SetBinContent(130,4.631576e-10);
   iamFww->SetBinContent(131,4.377045e-10);
   iamFww->SetBinContent(132,4.113706e-10);
   iamFww->SetBinContent(133,3.347156e-10);
   iamFww->SetBinContent(134,3.085767e-10);
   iamFww->SetBinContent(135,3.340801e-10);
   iamFww->SetBinContent(136,3.599736e-10);
   iamFww->SetBinContent(137,2.826832e-10);
   iamFww->SetBinContent(138,3.344702e-10);
   iamFww->SetBinContent(139,3.862572e-10);
   iamFww->SetBinContent(140,2.312862e-10);
   iamFww->SetBinContent(141,3.346652e-10);
   iamFww->SetBinContent(142,4.113706e-10);
   iamFww->SetBinContent(143,2.833186e-10);
   iamFww->SetBinContent(144,2.835137e-10);
   iamFww->SetBinContent(145,2.571797e-10);
   iamFww->SetBinContent(146,1.805247e-10);
   iamFww->SetBinContent(147,1.804744e-10);
   iamFww->SetBinContent(148,1.543859e-10);
   iamFww->SetBinContent(149,1.543859e-10);
   iamFww->SetBinContent(150,1.543859e-10);
   iamFww->SetBinContent(151,2.314813e-10);
   iamFww->SetBinContent(152,2.312862e-10);
   iamFww->SetBinContent(153,2.318713e-10);
   iamFww->SetBinContent(154,1.284924e-10);
   iamFww->SetBinContent(155,1.798893e-10);
   iamFww->SetBinContent(156,2.057828e-10);
   iamFww->SetBinContent(157,7.709541e-11);
   iamFww->SetBinContent(158,7.709541e-11);
   iamFww->SetBinContent(159,1.284924e-10);
   iamFww->SetBinContent(160,1.284924e-10);
   iamFww->SetBinContent(161,2.569847e-11);
   iamFww->SetBinContent(162,2.569847e-11);
   iamFww->SetBinContent(163,1.029889e-10);
   iamFww->SetBinContent(164,1.286874e-10);
   iamFww->SetBinContent(165,5.222741e-11);
   iamFww->SetBinContent(166,2.057828e-10);
   iamFww->SetBinContent(167,1.288824e-10);
   iamFww->SetBinContent(168,1.027939e-10);
   iamFww->SetBinContent(169,5.139694e-11);
   iamFww->SetBinContent(170,7.709541e-11);
   iamFww->SetBinContent(171,2.569847e-11);
   iamFww->SetBinContent(172,7.709541e-11);
   iamFww->SetBinContent(173,1.541908e-10);
   iamFww->SetBinContent(175,2.569847e-11);
   iamFww->SetBinContent(176,5.139694e-11);
   iamFww->SetBinContent(177,5.139694e-11);
   iamFww->SetBinContent(179,5.139694e-11);
   iamFww->SetBinContent(180,5.203239e-11);
   iamFww->SetBinContent(181,2.569847e-11);
   iamFww->SetBinContent(182,2.569847e-11);
   iamFww->SetBinContent(183,5.203239e-11);
   iamFww->SetBinContent(184,2.569847e-11);
   iamFww->SetBinContent(185,5.139694e-11);
   iamFww->SetBinContent(186,5.139694e-11);
   iamFww->SetBinContent(187,5.139694e-11);
   iamFww->SetBinContent(188,1.545809e-10);
   iamFww->SetBinContent(189,2.58935e-11);
   iamFww->SetBinContent(190,2.569847e-11);
   iamFww->SetBinContent(192,5.139694e-11);
   iamFww->SetBinContent(193,5.139694e-11);
   iamFww->SetBinContent(194,2.569847e-11);
   iamFww->SetBinContent(195,2.633391e-11);
   iamFww->SetBinContent(196,5.139694e-11);
   iamFww->SetBinContent(199,2.569847e-11);
   iamFww->SetBinContent(201,2.569847e-11);
   iamFww->SetBinContent(202,2.569847e-11);
   iamFww->SetBinContent(204,2.569847e-11);
   iamFww->SetBinContent(206,2.58935e-11);
   iamFww->SetBinContent(209,2.569847e-11);
   iamFww->SetBinContent(211,7.729044e-11);
   iamFww->SetBinContent(213,2.569847e-11);
   iamFww->SetBinContent(217,2.569847e-11);
   iamFww->SetBinContent(219,2.569847e-11);
   iamFww->SetBinContent(220,5.139694e-11);
   iamFww->SetBinContent(221,2.569847e-11);
   iamFww->SetBinContent(225,2.569847e-11);
   iamFww->SetBinContent(227,5.139694e-11);
   iamFww->SetBinContent(228,2.569847e-11);
   iamFww->SetBinContent(242,2.569847e-11);
   iamFww->SetBinContent(272,2.569847e-11);
   iamFww->SetEntries(174129);
   iamFww->SetLineColor(4);
   iamFww->SetLineWidth(2);
   iamFww->GetXaxis()->SetTitle(" M_{WW} [GeV]");
   iamFww->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamFww->Draw("same");
   
   TH1 *iamGww = new TH1D("iamGww","Inv. Mass of WW ",300,0,3000);
   iamGww->SetBinContent(15,1.379818e-11);
   iamGww->SetBinContent(17,6.864677e-11);
   iamGww->SetBinContent(18,1.648899e-10);
   iamGww->SetBinContent(19,2.581289e-09);
   iamGww->SetBinContent(20,7.115726e-09);
   iamGww->SetBinContent(21,1.274083e-08);
   iamGww->SetBinContent(22,1.92056e-08);
   iamGww->SetBinContent(23,2.470357e-08);
   iamGww->SetBinContent(24,2.877135e-08);
   iamGww->SetBinContent(25,3.317947e-08);
   iamGww->SetBinContent(26,3.645919e-08);
   iamGww->SetBinContent(27,3.987842e-08);
   iamGww->SetBinContent(28,4.049544e-08);
   iamGww->SetBinContent(29,4.04407e-08);
   iamGww->SetBinContent(30,4.288061e-08);
   iamGww->SetBinContent(31,4.353822e-08);
   iamGww->SetBinContent(32,4.336221e-08);
   iamGww->SetBinContent(33,4.227494e-08);
   iamGww->SetBinContent(34,4.231706e-08);
   iamGww->SetBinContent(35,4.232727e-08);
   iamGww->SetBinContent(36,3.966537e-08);
   iamGww->SetBinContent(37,4.041762e-08);
   iamGww->SetBinContent(38,3.674735e-08);
   iamGww->SetBinContent(39,3.682218e-08);
   iamGww->SetBinContent(40,3.641971e-08);
   iamGww->SetBinContent(41,3.391566e-08);
   iamGww->SetBinContent(42,3.378318e-08);
   iamGww->SetBinContent(43,3.326149e-08);
   iamGww->SetBinContent(44,2.960391e-08);
   iamGww->SetBinContent(45,2.983389e-08);
   iamGww->SetBinContent(46,2.815384e-08);
   iamGww->SetBinContent(47,2.711764e-08);
   iamGww->SetBinContent(48,2.547142e-08);
   iamGww->SetBinContent(49,2.388566e-08);
   iamGww->SetBinContent(50,2.335372e-08);
   iamGww->SetBinContent(51,2.244113e-08);
   iamGww->SetBinContent(52,2.157972e-08);
   iamGww->SetBinContent(53,2.075665e-08);
   iamGww->SetBinContent(54,1.951657e-08);
   iamGww->SetBinContent(55,1.906333e-08);
   iamGww->SetBinContent(56,1.718071e-08);
   iamGww->SetBinContent(57,1.7317e-08);
   iamGww->SetBinContent(58,1.623433e-08);
   iamGww->SetBinContent(59,1.487534e-08);
   iamGww->SetBinContent(60,1.480234e-08);
   iamGww->SetBinContent(61,1.392782e-08);
   iamGww->SetBinContent(62,1.31753e-08);
   iamGww->SetBinContent(63,1.270452e-08);
   iamGww->SetBinContent(64,1.295105e-08);
   iamGww->SetBinContent(65,1.180985e-08);
   iamGww->SetBinContent(66,1.117086e-08);
   iamGww->SetBinContent(67,1.0467e-08);
   iamGww->SetBinContent(68,9.861256e-09);
   iamGww->SetBinContent(69,9.064938e-09);
   iamGww->SetBinContent(70,9.070289e-09);
   iamGww->SetBinContent(71,8.583493e-09);
   iamGww->SetBinContent(72,8.311274e-09);
   iamGww->SetBinContent(73,7.806056e-09);
   iamGww->SetBinContent(74,6.9383e-09);
   iamGww->SetBinContent(75,7.355187e-09);
   iamGww->SetBinContent(76,7.129449e-09);
   iamGww->SetBinContent(77,6.849776e-09);
   iamGww->SetBinContent(78,6.156199e-09);
   iamGww->SetBinContent(79,5.958209e-09);
   iamGww->SetBinContent(80,5.031363e-09);
   iamGww->SetBinContent(81,5.038051e-09);
   iamGww->SetBinContent(82,5.313097e-09);
   iamGww->SetBinContent(83,4.775504e-09);
   iamGww->SetBinContent(84,4.152447e-09);
   iamGww->SetBinContent(85,4.753182e-09);
   iamGww->SetBinContent(86,3.991225e-09);
   iamGww->SetBinContent(87,3.840019e-09);
   iamGww->SetBinContent(88,4.333274e-09);
   iamGww->SetBinContent(89,3.772978e-09);
   iamGww->SetBinContent(90,3.566579e-09);
   iamGww->SetBinContent(91,3.646347e-09);
   iamGww->SetBinContent(92,3.428941e-09);
   iamGww->SetBinContent(93,3.041674e-09);
   iamGww->SetBinContent(94,2.788836e-09);
   iamGww->SetBinContent(95,2.882517e-09);
   iamGww->SetBinContent(96,2.784745e-09);
   iamGww->SetBinContent(97,2.909655e-09);
   iamGww->SetBinContent(98,2.382726e-09);
   iamGww->SetBinContent(99,1.99095e-09);
   iamGww->SetBinContent(100,1.780613e-09);
   iamGww->SetBinContent(101,2.27513e-09);
   iamGww->SetBinContent(102,1.980476e-09);
   iamGww->SetBinContent(103,1.995536e-09);
   iamGww->SetBinContent(104,1.805038e-09);
   iamGww->SetBinContent(105,1.664839e-09);
   iamGww->SetBinContent(106,1.640263e-09);
   iamGww->SetBinContent(107,1.739563e-09);
   iamGww->SetBinContent(108,1.251926e-09);
   iamGww->SetBinContent(109,1.375995e-09);
   iamGww->SetBinContent(110,1.355775e-09);
   iamGww->SetBinContent(111,1.309106e-09);
   iamGww->SetBinContent(112,1.397514e-09);
   iamGww->SetBinContent(113,1.080615e-09);
   iamGww->SetBinContent(114,1.224444e-09);
   iamGww->SetBinContent(115,1.129615e-09);
   iamGww->SetBinContent(116,1.180832e-09);
   iamGww->SetBinContent(117,9.36785e-10);
   iamGww->SetBinContent(118,1.019689e-09);
   iamGww->SetBinContent(119,8.606466e-10);
   iamGww->SetBinContent(120,1.100031e-09);
   iamGww->SetBinContent(121,7.853491e-10);
   iamGww->SetBinContent(122,8.190227e-10);
   iamGww->SetBinContent(123,7.306152e-10);
   iamGww->SetBinContent(124,7.440693e-10);
   iamGww->SetBinContent(125,8.045362e-10);
   iamGww->SetBinContent(126,5.685528e-10);
   iamGww->SetBinContent(127,6.947243e-10);
   iamGww->SetBinContent(128,7.141409e-10);
   iamGww->SetBinContent(129,7.227795e-10);
   iamGww->SetBinContent(130,4.684498e-10);
   iamGww->SetBinContent(131,5.547546e-10);
   iamGww->SetBinContent(132,4.960462e-10);
   iamGww->SetBinContent(133,4.684498e-10);
   iamGww->SetBinContent(134,4.79916e-10);
   iamGww->SetBinContent(135,4.824774e-10);
   iamGww->SetBinContent(136,2.675543e-10);
   iamGww->SetBinContent(137,3.641416e-10);
   iamGww->SetBinContent(138,2.20312e-10);
   iamGww->SetBinContent(139,3.443809e-10);
   iamGww->SetBinContent(140,2.759636e-10);
   iamGww->SetBinContent(141,3.309269e-10);
   iamGww->SetBinContent(142,2.537562e-10);
   iamGww->SetBinContent(143,3.503434e-10);
   iamGww->SetBinContent(144,2.541003e-10);
   iamGww->SetBinContent(145,2.341102e-10);
   iamGww->SetBinContent(146,3.172434e-10);
   iamGww->SetBinContent(147,2.127058e-10);
   iamGww->SetBinContent(148,1.241836e-10);
   iamGww->SetBinContent(149,2.758489e-10);
   iamGww->SetBinContent(150,2.897618e-10);
   iamGww->SetBinContent(151,2.063991e-10);
   iamGww->SetBinContent(152,1.516653e-10);
   iamGww->SetBinContent(153,1.378671e-10);
   iamGww->SetBinContent(154,2.204267e-10);
   iamGww->SetBinContent(155,2.262745e-10);
   iamGww->SetBinContent(156,2.066286e-10);
   iamGww->SetBinContent(157,8.267436e-11);
   iamGww->SetBinContent(158,1.296873e-10);
   iamGww->SetBinContent(159,1.103854e-10);
   iamGww->SetBinContent(160,1.437149e-10);
   iamGww->SetBinContent(161,1.102707e-10);
   iamGww->SetBinContent(162,1.29802e-10);
   iamGww->SetBinContent(163,9.658725e-11);
   iamGww->SetBinContent(164,8.278907e-11);
   iamGww->SetBinContent(165,1.240689e-10);
   iamGww->SetBinContent(166,1.103854e-10);
   iamGww->SetBinContent(167,9.647254e-11);
   iamGww->SetBinContent(168,1.023203e-10);
   iamGww->SetBinContent(169,6.092579e-11);
   iamGww->SetBinContent(170,8.267436e-11);
   iamGww->SetBinContent(171,1.378671e-10);
   iamGww->SetBinContent(172,7.437984e-11);
   iamGww->SetBinContent(173,9.647254e-11);
   iamGww->SetBinContent(174,6.899089e-11);
   iamGww->SetBinContent(175,1.10156e-10);
   iamGww->SetBinContent(176,5.507801e-11);
   iamGww->SetBinContent(177,5.519271e-11);
   iamGww->SetBinContent(178,5.519271e-11);
   iamGww->SetBinContent(179,2.759636e-11);
   iamGww->SetBinContent(180,2.736694e-11);
   iamGww->SetBinContent(181,1.100413e-10);
   iamGww->SetBinContent(182,2.759636e-11);
   iamGww->SetBinContent(183,6.899089e-11);
   iamGww->SetBinContent(184,4.139454e-11);
   iamGww->SetBinContent(185,2.748165e-11);
   iamGww->SetBinContent(186,8.278907e-11);
   iamGww->SetBinContent(187,4.139454e-11);
   iamGww->SetBinContent(188,5.507801e-11);
   iamGww->SetBinContent(189,4.127983e-11);
   iamGww->SetBinContent(190,1.379818e-11);
   iamGww->SetBinContent(191,1.379818e-11);
   iamGww->SetBinContent(194,1.379818e-11);
   iamGww->SetBinContent(196,4.712761e-11);
   iamGww->SetBinContent(197,1.379818e-11);
   iamGww->SetBinContent(199,4.127983e-11);
   iamGww->SetBinContent(200,6.899089e-11);
   iamGww->SetBinContent(201,2.759636e-11);
   iamGww->SetBinContent(202,4.139454e-11);
   iamGww->SetBinContent(203,1.379818e-11);
   iamGww->SetBinContent(204,2.759636e-11);
   iamGww->SetBinContent(205,5.49633e-11);
   iamGww->SetBinContent(206,4.139454e-11);
   iamGww->SetBinContent(207,1.379818e-11);
   iamGww->SetBinContent(210,2.759636e-11);
   iamGww->SetBinContent(211,2.759636e-11);
   iamGww->SetBinContent(212,1.379818e-11);
   iamGww->SetBinContent(215,1.379818e-11);
   iamGww->SetBinContent(216,2.759636e-11);
   iamGww->SetBinContent(217,2.759636e-11);
   iamGww->SetBinContent(218,1.368347e-11);
   iamGww->SetBinContent(220,1.379818e-11);
   iamGww->SetBinContent(221,2.759636e-11);
   iamGww->SetBinContent(224,1.953125e-11);
   iamGww->SetBinContent(227,1.379818e-11);
   iamGww->SetBinContent(228,1.379818e-11);
   iamGww->SetBinContent(230,1.379818e-11);
   iamGww->SetBinContent(232,2.759636e-11);
   iamGww->SetBinContent(238,1.379818e-11);
   iamGww->SetBinContent(242,1.379818e-11);
   iamGww->SetBinContent(252,2.759636e-11);
   iamGww->SetBinContent(268,1.379818e-11);
   iamGww->SetBinContent(279,1.379818e-11);
   iamGww->SetEntries(109267);
   iamGww->SetLineColor(8);
   iamGww->SetLineWidth(2);
   iamGww->GetXaxis()->SetTitle(" M_{WW} [GeV]");
   iamGww->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamGww->Draw("same");
   
   TH1 *qcdww = new TH1D("qcdww","Inv. Mass of WW ",300,0,3000);
   qcdww->SetBinContent(18,3.66e-10);
   qcdww->SetBinContent(19,2.44e-09);
   qcdww->SetBinContent(20,9.394e-09);
   qcdww->SetBinContent(21,1.8666e-08);
   qcdww->SetBinContent(22,3.416e-08);
   qcdww->SetBinContent(23,4.5628e-08);
   qcdww->SetBinContent(24,5.6852e-08);
   qcdww->SetBinContent(25,7.2224e-08);
   qcdww->SetBinContent(26,7.1614e-08);
   qcdww->SetBinContent(27,8.4058e-08);
   qcdww->SetBinContent(28,8.7352e-08);
   qcdww->SetBinContent(29,9.0158e-08);
   qcdww->SetBinContent(30,9.0402e-08);
   qcdww->SetBinContent(31,9.5282e-08);
   qcdww->SetBinContent(32,9.3818e-08);
   qcdww->SetBinContent(33,9.7478e-08);
   qcdww->SetBinContent(34,9.2232e-08);
   qcdww->SetBinContent(35,8.9548e-08);
   qcdww->SetBinContent(36,8.662e-08);
   qcdww->SetBinContent(37,7.9056e-08);
   qcdww->SetBinContent(38,8.1252e-08);
   qcdww->SetBinContent(39,7.7348e-08);
   qcdww->SetBinContent(40,7.1736e-08);
   qcdww->SetBinContent(41,6.5758e-08);
   qcdww->SetBinContent(42,6.6246e-08);
   qcdww->SetBinContent(43,5.8194e-08);
   qcdww->SetBinContent(44,5.2948e-08);
   qcdww->SetBinContent(45,5.2582e-08);
   qcdww->SetBinContent(46,5.063e-08);
   qcdww->SetBinContent(47,4.7336e-08);
   qcdww->SetBinContent(48,4.6116e-08);
   qcdww->SetBinContent(49,4.1114e-08);
   qcdww->SetBinContent(50,3.8674e-08);
   qcdww->SetBinContent(51,3.6844e-08);
   qcdww->SetBinContent(52,3.4892e-08);
   qcdww->SetBinContent(53,2.9646e-08);
   qcdww->SetBinContent(54,2.806e-08);
   qcdww->SetBinContent(55,2.7206e-08);
   qcdww->SetBinContent(56,2.623e-08);
   qcdww->SetBinContent(57,2.501e-08);
   qcdww->SetBinContent(58,2.4644e-08);
   qcdww->SetBinContent(59,2.135e-08);
   qcdww->SetBinContent(60,2.1594e-08);
   qcdww->SetBinContent(61,1.9154e-08);
   qcdww->SetBinContent(62,1.5372e-08);
   qcdww->SetBinContent(63,1.83e-08);
   qcdww->SetBinContent(64,1.6348e-08);
   qcdww->SetBinContent(65,1.5372e-08);
   qcdww->SetBinContent(66,1.3664e-08);
   qcdww->SetBinContent(67,1.6104e-08);
   qcdww->SetBinContent(68,1.4762e-08);
   qcdww->SetBinContent(69,1.0614e-08);
   qcdww->SetBinContent(70,1.0858e-08);
   qcdww->SetBinContent(71,1.3664e-08);
   qcdww->SetBinContent(72,1.1224e-08);
   qcdww->SetBinContent(73,1.1834e-08);
   qcdww->SetBinContent(74,1.0004e-08);
   qcdww->SetBinContent(75,7.564e-09);
   qcdww->SetBinContent(76,7.442e-09);
   qcdww->SetBinContent(77,7.808e-09);
   qcdww->SetBinContent(78,7.32e-09);
   qcdww->SetBinContent(79,5.856e-09);
   qcdww->SetBinContent(80,8.54e-09);
   qcdww->SetBinContent(81,7.808e-09);
   qcdww->SetBinContent(82,6.344e-09);
   qcdww->SetBinContent(83,5.368e-09);
   qcdww->SetBinContent(84,6.1e-09);
   qcdww->SetBinContent(85,4.88e-09);
   qcdww->SetBinContent(86,4.636e-09);
   qcdww->SetBinContent(87,5.978e-09);
   qcdww->SetBinContent(88,4.026e-09);
   qcdww->SetBinContent(89,5.246e-09);
   qcdww->SetBinContent(90,4.148e-09);
   qcdww->SetBinContent(91,3.904e-09);
   qcdww->SetBinContent(92,5.856e-09);
   qcdww->SetBinContent(93,3.416e-09);
   qcdww->SetBinContent(94,4.758e-09);
   qcdww->SetBinContent(95,2.806e-09);
   qcdww->SetBinContent(96,2.806e-09);
   qcdww->SetBinContent(97,3.05e-09);
   qcdww->SetBinContent(98,3.538e-09);
   qcdww->SetBinContent(99,2.806e-09);
   qcdww->SetBinContent(100,3.294e-09);
   qcdww->SetBinContent(101,2.44e-09);
   qcdww->SetBinContent(102,2.074e-09);
   qcdww->SetBinContent(103,2.074e-09);
   qcdww->SetBinContent(104,2.318e-09);
   qcdww->SetBinContent(105,2.074e-09);
   qcdww->SetBinContent(106,1.586e-09);
   qcdww->SetBinContent(107,2.196e-09);
   qcdww->SetBinContent(108,2.318e-09);
   qcdww->SetBinContent(109,1.708e-09);
   qcdww->SetBinContent(110,1.952e-09);
   qcdww->SetBinContent(111,1.464e-09);
   qcdww->SetBinContent(112,2.318e-09);
   qcdww->SetBinContent(113,2.074e-09);
   qcdww->SetBinContent(114,2.074e-09);
   qcdww->SetBinContent(115,1.342e-09);
   qcdww->SetBinContent(116,1.098e-09);
   qcdww->SetBinContent(117,1.098e-09);
   qcdww->SetBinContent(118,2.196e-09);
   qcdww->SetBinContent(119,9.76e-10);
   qcdww->SetBinContent(120,1.586e-09);
   qcdww->SetBinContent(121,1.098e-09);
   qcdww->SetBinContent(122,1.83e-09);
   qcdww->SetBinContent(123,1.098e-09);
   qcdww->SetBinContent(124,1.464e-09);
   qcdww->SetBinContent(125,8.54e-10);
   qcdww->SetBinContent(126,1.22e-09);
   qcdww->SetBinContent(127,1.342e-09);
   qcdww->SetBinContent(128,1.22e-09);
   qcdww->SetBinContent(129,4.88e-10);
   qcdww->SetBinContent(130,2.44e-10);
   qcdww->SetBinContent(131,2.44e-10);
   qcdww->SetBinContent(132,1.098e-09);
   qcdww->SetBinContent(133,7.32e-10);
   qcdww->SetBinContent(134,6.1e-10);
   qcdww->SetBinContent(135,9.76e-10);
   qcdww->SetBinContent(136,3.66e-10);
   qcdww->SetBinContent(137,7.32e-10);
   qcdww->SetBinContent(138,8.54e-10);
   qcdww->SetBinContent(139,1.22e-10);
   qcdww->SetBinContent(140,4.88e-10);
   qcdww->SetBinContent(141,3.66e-10);
   qcdww->SetBinContent(142,4.88e-10);
   qcdww->SetBinContent(143,6.1e-10);
   qcdww->SetBinContent(144,1.22e-10);
   qcdww->SetBinContent(145,4.88e-10);
   qcdww->SetBinContent(146,4.88e-10);
   qcdww->SetBinContent(147,2.44e-10);
   qcdww->SetBinContent(148,4.88e-10);
   qcdww->SetBinContent(149,2.44e-10);
   qcdww->SetBinContent(150,4.88e-10);
   qcdww->SetBinContent(151,2.44e-10);
   qcdww->SetBinContent(152,1.22e-10);
   qcdww->SetBinContent(153,2.44e-10);
   qcdww->SetBinContent(154,1.22e-10);
   qcdww->SetBinContent(155,3.66e-10);
   qcdww->SetBinContent(156,1.22e-10);
   qcdww->SetBinContent(157,3.66e-10);
   qcdww->SetBinContent(158,2.44e-10);
   qcdww->SetBinContent(159,3.66e-10);
   qcdww->SetBinContent(160,2.44e-10);
   qcdww->SetBinContent(161,2.44e-10);
   qcdww->SetBinContent(162,1.22e-10);
   qcdww->SetBinContent(163,1.22e-10);
   qcdww->SetBinContent(164,1.22e-10);
   qcdww->SetBinContent(165,1.22e-10);
   qcdww->SetBinContent(166,1.22e-10);
   qcdww->SetBinContent(167,2.44e-10);
   qcdww->SetBinContent(168,2.44e-10);
   qcdww->SetBinContent(169,3.66e-10);
   qcdww->SetBinContent(172,3.66e-10);
   qcdww->SetBinContent(173,2.44e-10);
   qcdww->SetBinContent(174,3.66e-10);
   qcdww->SetBinContent(175,4.88e-10);
   qcdww->SetBinContent(176,2.44e-10);
   qcdww->SetBinContent(177,2.44e-10);
   qcdww->SetBinContent(180,2.44e-10);
   qcdww->SetBinContent(181,2.44e-10);
   qcdww->SetBinContent(182,2.44e-10);
   qcdww->SetBinContent(183,2.44e-10);
   qcdww->SetBinContent(184,1.22e-10);
   qcdww->SetBinContent(188,3.66e-10);
   qcdww->SetBinContent(189,2.44e-10);
   qcdww->SetBinContent(190,1.22e-10);
   qcdww->SetBinContent(191,1.22e-10);
   qcdww->SetBinContent(194,1.22e-10);
   qcdww->SetBinContent(195,1.22e-10);
   qcdww->SetBinContent(197,1.22e-10);
   qcdww->SetBinContent(198,1.22e-10);
   qcdww->SetBinContent(199,1.22e-10);
   qcdww->SetBinContent(201,1.22e-10);
   qcdww->SetBinContent(204,1.22e-10);
   qcdww->SetBinContent(205,3.66e-10);
   qcdww->SetBinContent(207,1.22e-10);
   qcdww->SetBinContent(211,1.22e-10);
   qcdww->SetBinContent(218,1.22e-10);
   qcdww->SetBinContent(219,1.22e-10);
   qcdww->SetBinContent(225,1.22e-10);
   qcdww->SetBinContent(229,1.22e-10);
   qcdww->SetBinContent(230,1.22e-10);
   qcdww->SetBinContent(235,1.22e-10);
   qcdww->SetBinContent(299,1.22e-10);
   qcdww->SetEntries(22326);
   qcdww->SetLineWidth(2);
   qcdww->GetXaxis()->SetTitle(" M_{WW} [GeV]");
   qcdww->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   qcdww->Draw("same");
   
   TH1 *h100 = new TH1D("h100","Inv. Mass of WW ",300,0,3000);
   h100->SetBinContent(19,1.2156e-09);
   h100->SetBinContent(20,1.2156e-09);
   h100->SetBinContent(21,1.2156e-08);
   h100->SetBinContent(22,1.2156e-08);
   h100->SetBinContent(23,2.4312e-08);
   h100->SetBinContent(24,1.8234e-08);
   h100->SetBinContent(25,3.40368e-08);
   h100->SetBinContent(26,3.16056e-08);
   h100->SetBinContent(27,2.79588e-08);
   h100->SetBinContent(28,3.40368e-08);
   h100->SetBinContent(29,2.67432e-08);
   h100->SetBinContent(30,3.76836e-08);
   h100->SetBinContent(31,2.67432e-08);
   h100->SetBinContent(32,3.76836e-08);
   h100->SetBinContent(33,3.16056e-08);
   h100->SetBinContent(34,3.28212e-08);
   h100->SetBinContent(35,3.16056e-08);
   h100->SetBinContent(36,3.16056e-08);
   h100->SetBinContent(37,4.01148e-08);
   h100->SetBinContent(38,3.52524e-08);
   h100->SetBinContent(39,2.06652e-08);
   h100->SetBinContent(40,3.16056e-08);
   h100->SetBinContent(41,2.18808e-08);
   h100->SetBinContent(42,3.039e-08);
   h100->SetBinContent(43,4.2546e-08);
   h100->SetBinContent(44,2.18808e-08);
   h100->SetBinContent(45,3.16056e-08);
   h100->SetBinContent(46,1.94496e-08);
   h100->SetBinContent(47,3.16056e-08);
   h100->SetBinContent(48,2.30964e-08);
   h100->SetBinContent(49,2.79588e-08);
   h100->SetBinContent(50,2.67432e-08);
   h100->SetBinContent(51,1.8234e-08);
   h100->SetBinContent(52,9.7248e-09);
   h100->SetBinContent(53,1.09404e-08);
   h100->SetBinContent(54,9.7248e-09);
   h100->SetBinContent(55,8.5092e-09);
   h100->SetBinContent(56,1.70184e-08);
   h100->SetBinContent(57,1.70184e-08);
   h100->SetBinContent(58,1.2156e-08);
   h100->SetBinContent(59,1.70184e-08);
   h100->SetBinContent(60,1.09404e-08);
   h100->SetBinContent(61,2.4312e-09);
   h100->SetBinContent(62,1.09404e-08);
   h100->SetBinContent(63,6.078e-09);
   h100->SetBinContent(64,1.33716e-08);
   h100->SetBinContent(65,7.2936e-09);
   h100->SetBinContent(66,7.2936e-09);
   h100->SetBinContent(67,4.8624e-09);
   h100->SetBinContent(68,7.2936e-09);
   h100->SetBinContent(69,8.5092e-09);
   h100->SetBinContent(70,4.8624e-09);
   h100->SetBinContent(71,7.2936e-09);
   h100->SetBinContent(72,1.09404e-08);
   h100->SetBinContent(73,3.6468e-09);
   h100->SetBinContent(74,9.7248e-09);
   h100->SetBinContent(75,3.6468e-09);
   h100->SetBinContent(76,4.8624e-09);
   h100->SetBinContent(77,2.4312e-09);
   h100->SetBinContent(78,7.2936e-09);
   h100->SetBinContent(79,3.6468e-09);
   h100->SetBinContent(80,6.078e-09);
   h100->SetBinContent(82,3.6468e-09);
   h100->SetBinContent(83,7.2936e-09);
   h100->SetBinContent(84,3.6468e-09);
   h100->SetBinContent(85,3.6468e-09);
   h100->SetBinContent(86,1.2156e-09);
   h100->SetBinContent(87,3.6468e-09);
   h100->SetBinContent(88,4.8624e-09);
   h100->SetBinContent(89,2.4312e-09);
   h100->SetBinContent(90,3.6468e-09);
   h100->SetBinContent(91,3.6468e-09);
   h100->SetBinContent(92,1.2156e-09);
   h100->SetBinContent(93,2.4312e-09);
   h100->SetBinContent(94,2.4312e-09);
   h100->SetBinContent(96,2.4312e-09);
   h100->SetBinContent(97,1.2156e-09);
   h100->SetBinContent(98,1.2156e-09);
   h100->SetBinContent(99,2.4312e-09);
   h100->SetBinContent(100,2.4312e-09);
   h100->SetBinContent(103,1.2156e-09);
   h100->SetBinContent(106,1.2156e-09);
   h100->SetBinContent(107,1.2156e-09);
   h100->SetBinContent(108,1.2156e-09);
   h100->SetBinContent(109,2.4312e-09);
   h100->SetBinContent(112,2.4312e-09);
   h100->SetBinContent(114,1.2156e-09);
   h100->SetBinContent(115,3.6468e-09);
   h100->SetBinContent(116,1.2156e-09);
   h100->SetBinContent(117,1.2156e-09);
   h100->SetBinContent(118,1.2156e-09);
   h100->SetBinContent(119,1.2156e-09);
   h100->SetBinContent(120,2.4312e-09);
   h100->SetBinContent(121,1.2156e-09);
   h100->SetBinContent(122,3.6468e-09);
   h100->SetBinContent(124,1.2156e-09);
   h100->SetBinContent(125,2.4312e-09);
   h100->SetBinContent(126,1.2156e-09);
   h100->SetBinContent(132,1.2156e-09);
   h100->SetBinContent(135,1.2156e-09);
   h100->SetBinContent(136,1.2156e-09);
   h100->SetBinContent(144,1.2156e-09);
   h100->SetBinContent(163,1.2156e-09);
   h100->SetBinContent(174,1.2156e-09);
   h100->SetEntries(999);
   h100->SetLineColor(50);
   h100->SetLineWidth(2);
   h100->GetXaxis()->SetTitle(" M_{WW} [GeV]");
   h100->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   h100->Draw("same");
   IMZZ->Modified();
   IMZZ->cd();
   IMZZ->SetSelected(IMZZ);
}


==> images/unitarization_7TeV/zz/IMZZt_a_fixed.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Sat Aug 27 10:37:42 2011) by ROOT version5.20/00
   TCanvas *c1 = new TCanvas("c1", "c1",22,93,720,702);
   c1->Range(41.24999,-5.827818e-08,928.75,5.245036e-07);
   c1->SetBorderSize(2);
   c1->SetFrameFillColor(0);
   
   TH1 *h436 = new TH1D("h436","M_{T}(ZZ) ",300,0,3000);
   h436->SetBinContent(19,2.474602e-08);
   h436->SetBinContent(20,4.767352e-08);
   h436->SetBinContent(21,6.525042e-08);
   h436->SetBinContent(22,7.67717e-08);
   h436->SetBinContent(23,8.753855e-08);
   h436->SetBinContent(24,9.242284e-08);
   h436->SetBinContent(25,9.660839e-08);
   h436->SetBinContent(26,1.062368e-07);
   h436->SetBinContent(27,1.172735e-07);
   h436->SetBinContent(28,1.182401e-07);
   h436->SetBinContent(29,1.27632e-07);
   h436->SetBinContent(30,1.379715e-07);
   h436->SetBinContent(31,1.520912e-07);
   h436->SetBinContent(32,1.663413e-07);
   h436->SetBinContent(33,1.832675e-07);
   h436->SetBinContent(34,2.003047e-07);
   h436->SetBinContent(35,2.158508e-07);
   h436->SetBinContent(36,2.408612e-07);
   h436->SetBinContent(37,2.627414e-07);
   h436->SetBinContent(38,2.844546e-07);
   h436->SetBinContent(39,3.192043e-07);
   h436->SetBinContent(40,3.550622e-07);
   h436->SetBinContent(41,3.884169e-07);
   h436->SetBinContent(42,4.278012e-07);
   h436->SetBinContent(43,4.440242e-07);
   h436->SetBinContent(44,3.895141e-07);
   h436->SetBinContent(45,2.832861e-07);
   h436->SetBinContent(46,1.746863e-07);
   h436->SetBinContent(47,1.107635e-07);
   h436->SetBinContent(48,7.606096e-08);
   h436->SetBinContent(49,5.585578e-08);
   h436->SetBinContent(50,4.364753e-08);
   h436->SetBinContent(51,3.412545e-08);
   h436->SetBinContent(52,2.687522e-08);
   h436->SetBinContent(53,2.205464e-08);
   h436->SetBinContent(54,1.914174e-08);
   h436->SetBinContent(55,1.64812e-08);
   h436->SetBinContent(56,1.505532e-08);
   h436->SetBinContent(57,1.269426e-08);
   h436->SetBinContent(58,1.039393e-08);
   h436->SetBinContent(59,9.260488e-09);
   h436->SetBinContent(60,8.649992e-09);
   h436->SetBinContent(61,8.225335e-09);
   h436->SetBinContent(62,6.249109e-09);
   h436->SetBinContent(63,7.383059e-09);
   h436->SetBinContent(64,5.699191e-09);
   h436->SetBinContent(65,5.439417e-09);
   h436->SetBinContent(66,4.339728e-09);
   h436->SetBinContent(67,3.94893e-09);
   h436->SetBinContent(68,4.115002e-09);
   h436->SetBinContent(69,3.820973e-09);
   h436->SetBinContent(70,3.04559e-09);
   h436->SetBinContent(71,3.141824e-09);
   h436->SetBinContent(72,3.044831e-09);
   h436->SetBinContent(73,2.300282e-09);
   h436->SetBinContent(74,2.299954e-09);
   h436->SetBinContent(75,2.138218e-09);
   h436->SetBinContent(76,1.876925e-09);
   h436->SetBinContent(77,1.360782e-09);
   h436->SetBinContent(78,1.685294e-09);
   h436->SetBinContent(79,1.717016e-09);
   h436->SetBinContent(80,1.327663e-09);
   h436->SetBinContent(81,1.068502e-09);
   h436->SetBinContent(82,1.326698e-09);
   h436->SetBinContent(83,1.553961e-09);
   h436->SetBinContent(84,9.725707e-10);
   h436->SetBinContent(85,8.085507e-10);
   h436->SetBinContent(86,9.083374e-10);
   h436->SetBinContent(87,8.418211e-10);
   h436->SetBinContent(88,7.779947e-10);
   h436->SetBinContent(89,6.153713e-10);
   h436->SetBinContent(90,5.829388e-10);
   h436->SetBinContent(91,7.124437e-10);
   h436->SetBinContent(92,5.184263e-10);
   h436->SetBinContent(93,6.794526e-10);
   h436->SetBinContent(94,2.588579e-10);
   h436->SetBinContent(95,5.833943e-10);
   h436->SetBinContent(96,9.721395e-10);
   h436->SetBinContent(97,4.215057e-10);
   h436->SetBinContent(98,5.828113e-10);
   h436->SetBinContent(99,2.913935e-10);
   h436->SetBinContent(100,4.534583e-10);
   h436->SetBinContent(101,6.156262e-10);
   h436->SetBinContent(102,1.29353e-10);
   h436->SetBinContent(103,2.919765e-10);
   h436->SetBinContent(104,3.56234e-10);
   h436->SetBinContent(105,1.944485e-10);
   h436->SetBinContent(106,1.621923e-10);
   h436->SetBinContent(107,1.946004e-10);
   h436->SetBinContent(108,3.255992e-11);
   h436->SetBinContent(109,2.270084e-10);
   h436->SetBinContent(110,3.243845e-10);
   h436->SetBinContent(112,2.270084e-10);
   h436->SetBinContent(113,2.270084e-10);
   h436->SetBinContent(114,9.737609e-11);
   h436->SetBinContent(115,1.617611e-10);
   h436->SetBinContent(116,1.297842e-10);
   h436->SetBinContent(117,2.264498e-10);
   h436->SetBinContent(118,3.240809e-11);
   h436->SetBinContent(119,3.240809e-11);
   h436->SetBinContent(120,1.61913e-10);
   h436->SetBinContent(121,3.240809e-11);
   h436->SetBinContent(122,9.722426e-11);
   h436->SetBinContent(123,6.481618e-11);
   h436->SetBinContent(124,6.481618e-11);
   h436->SetBinContent(125,9.722426e-11);
   h436->SetBinContent(126,6.481618e-11);
   h436->SetBinContent(127,6.481618e-11);
   h436->SetBinContent(129,9.694496e-11);
   h436->SetBinContent(131,3.212879e-11);
   h436->SetBinContent(132,9.722426e-11);
   h436->SetBinContent(133,6.453687e-11);
   h436->SetBinContent(135,3.240809e-11);
   h436->SetBinContent(136,3.240809e-11);
   h436->SetBinContent(137,3.240809e-11);
   h436->SetBinContent(138,6.481618e-11);
   h436->SetBinContent(139,6.481618e-11);
   h436->SetBinContent(140,3.240809e-11);
   h436->SetBinContent(142,6.481618e-11);
   h436->SetBinContent(143,3.212879e-11);
   h436->SetBinContent(144,6.481618e-11);
   h436->SetBinContent(145,9.737609e-11);
   h436->SetBinContent(146,3.212879e-11);
   h436->SetBinContent(147,3.240809e-11);
   h436->SetBinContent(149,3.240809e-11);
   h436->SetBinContent(150,6.481618e-11);
   h436->SetBinContent(155,6.453687e-11);
   h436->SetBinContent(159,3.240809e-11);
   h436->SetBinContent(160,3.240809e-11);
   h436->SetBinContent(162,6.453687e-11);
   h436->SetBinContent(168,3.240809e-11);
   h436->SetBinContent(189,3.240809e-11);
   h436->SetEntries(189540);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.835,0.98,0.995,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(19);
   ptstats->SetTextAlign(12);
   TText *text = ptstats->AddText("h436");
   text->SetTextSize(0.0368);
   text = ptstats->AddText("Entries = 189540 ");
   text = ptstats->AddText("Mean  =  377.1");
   text = ptstats->AddText("RMS   =  82.49");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   h436->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(h436->GetListOfFunctions());
   h436->SetLineColor(2);
   h436->SetLineWidth(2);
   h436->GetXaxis()->SetTitle(" M_{T}(ZZ) [GeV]");
   h436->GetXaxis()->SetRange(14,84);
   h436->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   h436->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9365254,0.1348851,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   pt->SetFillColor(19);
   text = pt->AddText("M_{T}(ZZ) ");
   pt->Draw();
   
   TH1 *iamF = new TH1D("iamF","M_{T}(ZZ) ",300,0,3000);
   iamF->SetBinContent(19,2.344408e-08);
   iamF->SetBinContent(20,4.386543e-08);
   iamF->SetBinContent(21,5.913211e-08);
   iamF->SetBinContent(22,6.96771e-08);
   iamF->SetBinContent(23,8.016775e-08);
   iamF->SetBinContent(24,8.524772e-08);
   iamF->SetBinContent(25,9.030785e-08);
   iamF->SetBinContent(26,9.262425e-08);
   iamF->SetBinContent(27,9.58559e-08);
   iamF->SetBinContent(28,1.016512e-07);
   iamF->SetBinContent(29,1.042284e-07);
   iamF->SetBinContent(30,1.101125e-07);
   iamF->SetBinContent(31,1.152236e-07);
   iamF->SetBinContent(32,1.254057e-07);
   iamF->SetBinContent(33,1.377108e-07);
   iamF->SetBinContent(34,1.48456e-07);
   iamF->SetBinContent(35,1.591071e-07);
   iamF->SetBinContent(36,1.714015e-07);
   iamF->SetBinContent(37,1.872947e-07);
   iamF->SetBinContent(38,2.092344e-07);
   iamF->SetBinContent(39,2.216797e-07);
   iamF->SetBinContent(40,2.472875e-07);
   iamF->SetBinContent(41,2.762064e-07);
   iamF->SetBinContent(42,3.148932e-07);
   iamF->SetBinContent(43,3.416235e-07);
   iamF->SetBinContent(44,2.897122e-07);
   iamF->SetBinContent(45,1.720119e-07);
   iamF->SetBinContent(46,9.392235e-08);
   iamF->SetBinContent(47,5.750292e-08);
   iamF->SetBinContent(48,3.969765e-08);
   iamF->SetBinContent(49,2.966934e-08);
   iamF->SetBinContent(50,2.216124e-08);
   iamF->SetBinContent(51,1.99764e-08);
   iamF->SetBinContent(52,1.624224e-08);
   iamF->SetBinContent(53,1.433698e-08);
   iamF->SetBinContent(54,1.136893e-08);
   iamF->SetBinContent(55,9.998553e-09);
   iamF->SetBinContent(56,9.652839e-09);
   iamF->SetBinContent(57,8.667798e-09);
   iamF->SetBinContent(58,8.588695e-09);
   iamF->SetBinContent(59,6.290012e-09);
   iamF->SetBinContent(60,5.650136e-09);
   iamF->SetBinContent(61,5.237985e-09);
   iamF->SetBinContent(62,5.441075e-09);
   iamF->SetBinContent(63,4.512615e-09);
   iamF->SetBinContent(64,4.410406e-09);
   iamF->SetBinContent(65,3.245966e-09);
   iamF->SetBinContent(66,3.431083e-09);
   iamF->SetBinContent(67,2.761262e-09);
   iamF->SetBinContent(68,2.866692e-09);
   iamF->SetBinContent(69,2.862785e-09);
   iamF->SetBinContent(70,2.678989e-09);
   iamF->SetBinContent(71,2.323023e-09);
   iamF->SetBinContent(72,2.090321e-09);
   iamF->SetBinContent(73,2.192524e-09);
   iamF->SetBinContent(74,1.830304e-09);
   iamF->SetBinContent(75,2.219594e-09);
   iamF->SetBinContent(76,1.340227e-09);
   iamF->SetBinContent(77,1.595111e-09);
   iamF->SetBinContent(78,1.468915e-09);
   iamF->SetBinContent(79,1.263623e-09);
   iamF->SetBinContent(80,1.056078e-09);
   iamF->SetBinContent(81,9.545554e-10);
   iamF->SetBinContent(82,1.290152e-09);
   iamF->SetBinContent(83,7.22684e-10);
   iamF->SetBinContent(84,6.457837e-10);
   iamF->SetBinContent(85,9.792283e-10);
   iamF->SetBinContent(86,6.462241e-10);
   iamF->SetBinContent(87,4.650639e-10);
   iamF->SetBinContent(88,7.218032e-10);
   iamF->SetBinContent(89,7.207273e-10);
   iamF->SetBinContent(90,5.922854e-10);
   iamF->SetBinContent(91,5.661465e-10);
   iamF->SetBinContent(92,5.158254e-10);
   iamF->SetBinContent(93,6.695758e-10);
   iamF->SetBinContent(94,3.856721e-10);
   iamF->SetBinContent(95,3.342752e-10);
   iamF->SetBinContent(96,4.119556e-10);
   iamF->SetBinContent(97,3.098476e-10);
   iamF->SetBinContent(98,3.60414e-10);
   iamF->SetBinContent(99,2.830732e-10);
   iamF->SetBinContent(100,2.064182e-10);
   iamF->SetBinContent(101,2.316763e-10);
   iamF->SetBinContent(102,4.117606e-10);
   iamF->SetBinContent(103,1.543859e-10);
   iamF->SetBinContent(104,2.312862e-10);
   iamF->SetBinContent(105,2.319217e-10);
   iamF->SetBinContent(106,2.057828e-10);
   iamF->SetBinContent(107,1.029889e-10);
   iamF->SetBinContent(108,2.057828e-10);
   iamF->SetBinContent(109,1.027939e-10);
   iamF->SetBinContent(110,7.729044e-11);
   iamF->SetBinContent(111,1.543859e-10);
   iamF->SetBinContent(112,1.027939e-10);
   iamF->SetBinContent(113,1.027939e-10);
   iamF->SetBinContent(114,1.031839e-10);
   iamF->SetBinContent(115,7.709541e-11);
   iamF->SetBinContent(116,1.286874e-10);
   iamF->SetBinContent(117,7.709541e-11);
   iamF->SetBinContent(118,1.027939e-10);
   iamF->SetBinContent(119,7.709541e-11);
   iamF->SetBinContent(120,1.027939e-10);
   iamF->SetBinContent(121,5.159197e-11);
   iamF->SetBinContent(122,7.709541e-11);
   iamF->SetBinContent(123,7.773086e-11);
   iamF->SetBinContent(124,5.139694e-11);
   iamF->SetBinContent(126,1.036244e-10);
   iamF->SetBinContent(127,1.031839e-10);
   iamF->SetBinContent(128,7.729044e-11);
   iamF->SetBinContent(129,7.709541e-11);
   iamF->SetBinContent(130,2.569847e-11);
   iamF->SetBinContent(131,1.027939e-10);
   iamF->SetBinContent(132,2.569847e-11);
   iamF->SetBinContent(133,5.139694e-11);
   iamF->SetBinContent(136,2.569847e-11);
   iamF->SetBinContent(137,2.569847e-11);
   iamF->SetBinContent(138,2.569847e-11);
   iamF->SetBinContent(139,1.027939e-10);
   iamF->SetBinContent(141,5.159197e-11);
   iamF->SetBinContent(142,2.569847e-11);
   iamF->SetBinContent(146,5.139694e-11);
   iamF->SetBinContent(151,2.569847e-11);
   iamF->SetBinContent(152,2.569847e-11);
   iamF->SetBinContent(153,2.569847e-11);
   iamF->SetBinContent(154,2.569847e-11);
   iamF->SetBinContent(155,5.139694e-11);
   iamF->SetBinContent(160,5.159197e-11);
   iamF->SetBinContent(161,2.569847e-11);
   iamF->SetBinContent(167,2.569847e-11);
   iamF->SetBinContent(171,2.569847e-11);
   iamF->SetBinContent(173,2.569847e-11);
   iamF->SetBinContent(185,2.569847e-11);
   iamF->SetEntries(174116);
   iamF->SetLineColor(4);
   iamF->SetLineWidth(2);
   iamF->GetXaxis()->SetTitle(" M_{T}(ZZ) [GeV]");
   iamF->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamF->Draw("same");
   
   TH1 *iamG = new TH1D("iamG","M_{T}(ZZ) ",300,0,3000);
   iamG->SetBinContent(19,1.906892e-08);
   iamG->SetBinContent(20,3.606096e-08);
   iamG->SetBinContent(21,4.887876e-08);
   iamG->SetBinContent(22,5.886382e-08);
   iamG->SetBinContent(23,6.258539e-08);
   iamG->SetBinContent(24,6.654779e-08);
   iamG->SetBinContent(25,6.812522e-08);
   iamG->SetBinContent(26,6.716164e-08);
   iamG->SetBinContent(27,6.375521e-08);
   iamG->SetBinContent(28,6.338243e-08);
   iamG->SetBinContent(29,5.957804e-08);
   iamG->SetBinContent(30,5.854955e-08);
   iamG->SetBinContent(31,5.458298e-08);
   iamG->SetBinContent(32,5.259047e-08);
   iamG->SetBinContent(33,5.003529e-08);
   iamG->SetBinContent(34,4.683552e-08);
   iamG->SetBinContent(35,4.446499e-08);
   iamG->SetBinContent(36,4.071132e-08);
   iamG->SetBinContent(37,3.890437e-08);
   iamG->SetBinContent(38,3.490963e-08);
   iamG->SetBinContent(39,3.310994e-08);
   iamG->SetBinContent(40,3.133961e-08);
   iamG->SetBinContent(41,2.885575e-08);
   iamG->SetBinContent(42,2.788445e-08);
   iamG->SetBinContent(43,2.511182e-08);
   iamG->SetBinContent(44,2.324601e-08);
   iamG->SetBinContent(45,2.043294e-08);
   iamG->SetBinContent(46,1.949119e-08);
   iamG->SetBinContent(47,1.808802e-08);
   iamG->SetBinContent(48,1.588268e-08);
   iamG->SetBinContent(49,1.540869e-08);
   iamG->SetBinContent(50,1.478663e-08);
   iamG->SetBinContent(51,1.416521e-08);
   iamG->SetBinContent(52,1.190388e-08);
   iamG->SetBinContent(53,1.103345e-08);
   iamG->SetBinContent(54,1.0971e-08);
   iamG->SetBinContent(55,9.869245e-09);
   iamG->SetBinContent(56,8.402624e-09);
   iamG->SetBinContent(57,8.64568e-09);
   iamG->SetBinContent(58,8.036496e-09);
   iamG->SetBinContent(59,7.285012e-09);
   iamG->SetBinContent(60,6.727925e-09);
   iamG->SetBinContent(61,6.452994e-09);
   iamG->SetBinContent(62,5.863839e-09);
   iamG->SetBinContent(63,5.494116e-09);
   iamG->SetBinContent(64,5.268759e-09);
   iamG->SetBinContent(65,5.026813e-09);
   iamG->SetBinContent(66,4.499426e-09);
   iamG->SetBinContent(67,4.518727e-09);
   iamG->SetBinContent(68,3.60522e-09);
   iamG->SetBinContent(69,3.559928e-09);
   iamG->SetBinContent(70,3.346762e-09);
   iamG->SetBinContent(71,3.026232e-09);
   iamG->SetBinContent(72,3.082954e-09);
   iamG->SetBinContent(73,2.899795e-09);
   iamG->SetBinContent(74,2.825107e-09);
   iamG->SetBinContent(75,2.807679e-09);
   iamG->SetBinContent(76,2.091894e-09);
   iamG->SetBinContent(77,2.015182e-09);
   iamG->SetBinContent(78,1.945503e-09);
   iamG->SetBinContent(79,2.171663e-09);
   iamG->SetBinContent(80,1.990262e-09);
   iamG->SetBinContent(81,1.54054e-09);
   iamG->SetBinContent(82,1.547917e-09);
   iamG->SetBinContent(83,1.372401e-09);
   iamG->SetBinContent(84,1.452018e-09);
   iamG->SetBinContent(85,1.38876e-09);
   iamG->SetBinContent(86,1.156868e-09);
   iamG->SetBinContent(87,1.361394e-09);
   iamG->SetBinContent(88,1.140967e-09);
   iamG->SetBinContent(89,1.066243e-09);
   iamG->SetBinContent(90,9.077742e-10);
   iamG->SetBinContent(91,8.386686e-10);
   iamG->SetBinContent(92,8.59729e-10);
   iamG->SetBinContent(93,8.518933e-10);
   iamG->SetBinContent(94,6.343721e-10);
   iamG->SetBinContent(95,5.650371e-10);
   iamG->SetBinContent(96,5.097297e-10);
   iamG->SetBinContent(97,7.219766e-10);
   iamG->SetBinContent(98,5.767326e-10);
   iamG->SetBinContent(99,6.732052e-10);
   iamG->SetBinContent(100,5.817775e-10);
   iamG->SetBinContent(101,5.62705e-10);
   iamG->SetBinContent(102,4.133718e-10);
   iamG->SetBinContent(103,4.331325e-10);
   iamG->SetBinContent(104,3.998031e-10);
   iamG->SetBinContent(105,3.166699e-10);
   iamG->SetBinContent(106,3.860049e-10);
   iamG->SetBinContent(107,3.50114e-10);
   iamG->SetBinContent(108,3.225176e-10);
   iamG->SetBinContent(109,2.620507e-10);
   iamG->SetBinContent(110,2.317782e-10);
   iamG->SetBinContent(111,3.563059e-10);
   iamG->SetBinContent(112,2.205414e-10);
   iamG->SetBinContent(113,3.447251e-10);
   iamG->SetBinContent(114,1.928304e-10);
   iamG->SetBinContent(115,1.790322e-10);
   iamG->SetBinContent(116,2.483672e-10);
   iamG->SetBinContent(117,1.102707e-10);
   iamG->SetBinContent(118,2.343396e-10);
   iamG->SetBinContent(119,1.792616e-10);
   iamG->SetBinContent(120,1.930598e-10);
   iamG->SetBinContent(121,1.710818e-10);
   iamG->SetBinContent(122,1.103854e-10);
   iamG->SetBinContent(123,9.635784e-11);
   iamG->SetBinContent(124,1.792616e-10);
   iamG->SetBinContent(125,8.829273e-11);
   iamG->SetBinContent(126,6.899089e-11);
   iamG->SetBinContent(127,8.278907e-11);
   iamG->SetBinContent(128,9.658725e-11);
   iamG->SetBinContent(129,6.092579e-11);
   iamG->SetBinContent(130,9.414051e-11);
   iamG->SetBinContent(131,5.507801e-11);
   iamG->SetBinContent(132,5.519271e-11);
   iamG->SetBinContent(133,1.07824e-10);
   iamG->SetBinContent(134,1.953125e-11);
   iamG->SetBinContent(135,2.759636e-11);
   iamG->SetBinContent(136,5.507801e-11);
   iamG->SetBinContent(137,1.241836e-10);
   iamG->SetBinContent(138,6.899089e-11);
   iamG->SetBinContent(139,2.759636e-11);
   iamG->SetBinContent(140,3.332943e-11);
   iamG->SetBinContent(141,1.368347e-11);
   iamG->SetBinContent(142,2.748165e-11);
   iamG->SetBinContent(143,4.139454e-11);
   iamG->SetBinContent(144,6.887619e-11);
   iamG->SetBinContent(145,4.139454e-11);
   iamG->SetBinContent(146,1.368347e-11);
   iamG->SetBinContent(149,5.519271e-11);
   iamG->SetBinContent(150,5.507801e-11);
   iamG->SetBinContent(151,1.368347e-11);
   iamG->SetBinContent(153,2.759636e-11);
   iamG->SetBinContent(154,1.379818e-11);
   iamG->SetBinContent(155,4.139454e-11);
   iamG->SetBinContent(156,2.759636e-11);
   iamG->SetBinContent(157,1.379818e-11);
   iamG->SetBinContent(159,4.139454e-11);
   iamG->SetBinContent(161,2.759636e-11);
   iamG->SetBinContent(162,1.379818e-11);
   iamG->SetBinContent(163,2.759636e-11);
   iamG->SetBinContent(164,1.368347e-11);
   iamG->SetBinContent(168,2.759636e-11);
   iamG->SetBinContent(169,1.368347e-11);
   iamG->SetBinContent(170,1.379818e-11);
   iamG->SetBinContent(181,1.379818e-11);
   iamG->SetBinContent(189,1.379818e-11);
   iamG->SetBinContent(195,3.332943e-11);
   iamG->SetBinContent(200,1.379818e-11);
   iamG->SetBinContent(202,1.379818e-11);
   iamG->SetBinContent(206,1.379818e-11);
   iamG->SetBinContent(230,1.379818e-11);
   iamG->SetEntries(109244);
   iamG->SetLineColor(8);
   iamG->SetLineWidth(2);
   iamG->GetXaxis()->SetTitle(" M_{T}(ZZ) [GeV]");
   iamG->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamG->Draw("same");
      tex = new TLatex(560.1436,4.130485e-07,"h436");
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(549.3716,2.646479e-07,"IAM F");
   tex->SetTextColor(4);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(530.1724,6.361841e-08,"IAM G");
   tex->SetTextColor(8);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(174.6073,1.547429e-07,"QCD");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(573.19,3.96335e-07,"#sigma=61.4ab");
   tex->SetTextColor(2);
   tex->SetTextSize(0.02443609);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(574.932,2.47354e-07,"#sigma=44.98ab");
   tex->SetTextColor(4);
   tex->SetTextSize(0.02443609);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(566.221,5.01718e-08,"#sigma=15.07ab");
   tex->SetTextColor(8);
   tex->SetTextSize(0.02443609);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(702.4607,7.787063e-08,"IAM I");
   tex->SetTextColor(6);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(704.9389,6.289551e-08,"#sigma=26.56ab");
   tex->SetTextColor(6);
   tex->SetTextSize(0.02631579);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1 *qcd = new TH1D("qcd","M_{T}(ZZ) ",300,0,3000);
   qcd->SetBinContent(19,1.952e-08);
   qcd->SetBinContent(20,4.5262e-08);
   qcd->SetBinContent(21,6.2342e-08);
   qcd->SetBinContent(22,8.4668e-08);
   qcd->SetBinContent(23,1.13582e-07);
   qcd->SetBinContent(24,1.2749e-07);
   qcd->SetBinContent(25,1.31516e-07);
   qcd->SetBinContent(26,1.31394e-07);
   qcd->SetBinContent(27,1.32736e-07);
   qcd->SetBinContent(28,1.31516e-07);
   qcd->SetBinContent(29,1.29808e-07);
   qcd->SetBinContent(30,1.30296e-07);
   qcd->SetBinContent(31,1.24684e-07);
   qcd->SetBinContent(32,1.12728e-07);
   qcd->SetBinContent(33,1.1285e-07);
   qcd->SetBinContent(34,1.0431e-07);
   qcd->SetBinContent(35,9.3574e-08);
   qcd->SetBinContent(36,8.1984e-08);
   qcd->SetBinContent(37,7.7714e-08);
   qcd->SetBinContent(38,6.8198e-08);
   qcd->SetBinContent(39,6.1854e-08);
   qcd->SetBinContent(40,5.9292e-08);
   qcd->SetBinContent(41,5.5998e-08);
   qcd->SetBinContent(42,4.575e-08);
   qcd->SetBinContent(43,4.453e-08);
   qcd->SetBinContent(44,4.0626e-08);
   qcd->SetBinContent(45,3.4404e-08);
   qcd->SetBinContent(46,3.416e-08);
   qcd->SetBinContent(47,2.9768e-08);
   qcd->SetBinContent(48,2.5742e-08);
   qcd->SetBinContent(49,2.0618e-08);
   qcd->SetBinContent(50,1.7568e-08);
   qcd->SetBinContent(51,1.9642e-08);
   qcd->SetBinContent(52,1.708e-08);
   qcd->SetBinContent(53,1.6104e-08);
   qcd->SetBinContent(54,1.6104e-08);
   qcd->SetBinContent(55,1.2932e-08);
   qcd->SetBinContent(56,1.3908e-08);
   qcd->SetBinContent(57,1.0492e-08);
   qcd->SetBinContent(58,1.098e-08);
   qcd->SetBinContent(59,9.15e-09);
   qcd->SetBinContent(60,7.93e-09);
   qcd->SetBinContent(61,6.222e-09);
   qcd->SetBinContent(62,7.076e-09);
   qcd->SetBinContent(63,5.856e-09);
   qcd->SetBinContent(64,5.246e-09);
   qcd->SetBinContent(65,5.246e-09);
   qcd->SetBinContent(66,5.246e-09);
   qcd->SetBinContent(67,4.27e-09);
   qcd->SetBinContent(68,4.27e-09);
   qcd->SetBinContent(69,4.148e-09);
   qcd->SetBinContent(70,3.782e-09);
   qcd->SetBinContent(71,4.148e-09);
   qcd->SetBinContent(72,3.782e-09);
   qcd->SetBinContent(73,2.806e-09);
   qcd->SetBinContent(74,2.44e-09);
   qcd->SetBinContent(75,1.708e-09);
   qcd->SetBinContent(76,1.952e-09);
   qcd->SetBinContent(77,1.83e-09);
   qcd->SetBinContent(78,1.708e-09);
   qcd->SetBinContent(79,1.586e-09);
   qcd->SetBinContent(80,2.562e-09);
   qcd->SetBinContent(81,2.562e-09);
   qcd->SetBinContent(82,1.464e-09);
   qcd->SetBinContent(83,1.342e-09);
   qcd->SetBinContent(84,1.708e-09);
   qcd->SetBinContent(85,4.88e-10);
   qcd->SetBinContent(86,9.76e-10);
   qcd->SetBinContent(87,9.76e-10);
   qcd->SetBinContent(88,1.83e-09);
   qcd->SetBinContent(89,1.22e-09);
   qcd->SetBinContent(90,1.464e-09);
   qcd->SetBinContent(91,4.88e-10);
   qcd->SetBinContent(92,3.66e-10);
   qcd->SetBinContent(93,1.098e-09);
   qcd->SetBinContent(94,6.1e-10);
   qcd->SetBinContent(95,7.32e-10);
   qcd->SetBinContent(96,2.44e-10);
   qcd->SetBinContent(97,4.88e-10);
   qcd->SetBinContent(98,3.66e-10);
   qcd->SetBinContent(99,6.1e-10);
   qcd->SetBinContent(100,3.66e-10);
   qcd->SetBinContent(101,2.44e-10);
   qcd->SetBinContent(102,6.1e-10);
   qcd->SetBinContent(103,4.88e-10);
   qcd->SetBinContent(104,4.88e-10);
   qcd->SetBinContent(105,3.66e-10);
   qcd->SetBinContent(106,2.44e-10);
   qcd->SetBinContent(107,3.66e-10);
   qcd->SetBinContent(108,6.1e-10);
   qcd->SetBinContent(109,1.22e-10);
   qcd->SetBinContent(110,3.66e-10);
   qcd->SetBinContent(111,2.44e-10);
   qcd->SetBinContent(112,1.22e-10);
   qcd->SetBinContent(113,2.44e-10);
   qcd->SetBinContent(114,1.22e-10);
   qcd->SetBinContent(116,4.88e-10);
   qcd->SetBinContent(119,1.22e-10);
   qcd->SetBinContent(120,1.22e-10);
   qcd->SetBinContent(121,3.66e-10);
   qcd->SetBinContent(122,1.22e-10);
   qcd->SetBinContent(125,1.22e-10);
   qcd->SetBinContent(130,2.44e-10);
   qcd->SetBinContent(135,1.22e-10);
   qcd->SetBinContent(136,1.22e-10);
   qcd->SetBinContent(140,1.22e-10);
   qcd->SetBinContent(143,1.22e-10);
   qcd->SetBinContent(144,2.44e-10);
   qcd->SetBinContent(167,1.22e-10);
   qcd->SetBinContent(169,1.22e-10);
   qcd->SetBinContent(173,1.22e-10);
   qcd->SetBinContent(176,1.22e-10);
   qcd->SetBinContent(179,1.22e-10);
   qcd->SetBinContent(186,1.22e-10);
   qcd->SetEntries(22326);
   qcd->SetLineWidth(2);
   qcd->GetXaxis()->SetTitle(" M_{T}(ZZ) [GeV]");
   qcd->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   qcd->Draw("same");
      tex = new TLatex(180.8028,1.377711e-07,"#sigma=27.24ab");
   tex->SetTextSize(0.02568493);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1 *iamI_2 = new TH1D("iamI_2","M_{T}(ZZ) ",300,0,3000);
   iamI_2->SetBinContent(19,1.902895e-08);
   iamI_2->SetBinContent(20,3.825123e-08);
   iamI_2->SetBinContent(21,5.004539e-08);
   iamI_2->SetBinContent(22,5.761461e-08);
   iamI_2->SetBinContent(23,6.346697e-08);
   iamI_2->SetBinContent(24,6.806654e-08);
   iamI_2->SetBinContent(25,7.047799e-08);
   iamI_2->SetBinContent(26,7.037243e-08);
   iamI_2->SetBinContent(27,6.916014e-08);
   iamI_2->SetBinContent(28,6.790733e-08);
   iamI_2->SetBinContent(29,6.568217e-08);
   iamI_2->SetBinContent(30,6.238474e-08);
   iamI_2->SetBinContent(31,6.290963e-08);
   iamI_2->SetBinContent(32,6.096115e-08);
   iamI_2->SetBinContent(33,6.095065e-08);
   iamI_2->SetBinContent(34,5.901078e-08);
   iamI_2->SetBinContent(35,5.80974e-08);
   iamI_2->SetBinContent(36,5.415674e-08);
   iamI_2->SetBinContent(37,5.345222e-08);
   iamI_2->SetBinContent(38,5.155166e-08);
   iamI_2->SetBinContent(39,5.155791e-08);
   iamI_2->SetBinContent(40,5.03854e-08);
   iamI_2->SetBinContent(41,5.011916e-08);
   iamI_2->SetBinContent(42,4.834373e-08);
   iamI_2->SetBinContent(43,4.431021e-08);
   iamI_2->SetBinContent(44,4.504391e-08);
   iamI_2->SetBinContent(45,4.399291e-08);
   iamI_2->SetBinContent(46,4.279792e-08);
   iamI_2->SetBinContent(47,4.403286e-08);
   iamI_2->SetBinContent(48,4.240225e-08);
   iamI_2->SetBinContent(49,4.136072e-08);
   iamI_2->SetBinContent(50,4.143876e-08);
   iamI_2->SetBinContent(51,4.040075e-08);
   iamI_2->SetBinContent(52,4.136283e-08);
   iamI_2->SetBinContent(53,4.044365e-08);
   iamI_2->SetBinContent(54,4.156898e-08);
   iamI_2->SetBinContent(55,4.167405e-08);
   iamI_2->SetBinContent(56,4.073659e-08);
   iamI_2->SetBinContent(57,4.177707e-08);
   iamI_2->SetBinContent(58,4.164344e-08);
   iamI_2->SetBinContent(59,4.175118e-08);
   iamI_2->SetBinContent(60,4.100921e-08);
   iamI_2->SetBinContent(61,4.365005e-08);
   iamI_2->SetBinContent(62,4.35498e-08);
   iamI_2->SetBinContent(63,4.289428e-08);
   iamI_2->SetBinContent(64,4.356002e-08);
   iamI_2->SetBinContent(65,4.447263e-08);
   iamI_2->SetBinContent(66,4.2172e-08);
   iamI_2->SetBinContent(67,3.91177e-08);
   iamI_2->SetBinContent(68,3.478231e-08);
   iamI_2->SetBinContent(69,3.110749e-08);
   iamI_2->SetBinContent(70,2.616788e-08);
   iamI_2->SetBinContent(71,2.142749e-08);
   iamI_2->SetBinContent(72,1.902941e-08);
   iamI_2->SetBinContent(73,1.541292e-08);
   iamI_2->SetBinContent(74,1.242654e-08);
   iamI_2->SetBinContent(75,1.002764e-08);
   iamI_2->SetBinContent(76,7.536026e-09);
   iamI_2->SetBinContent(77,6.688374e-09);
   iamI_2->SetBinContent(78,5.583627e-09);
   iamI_2->SetBinContent(79,5.236666e-09);
   iamI_2->SetBinContent(80,4.167854e-09);
   iamI_2->SetBinContent(81,3.486018e-09);
   iamI_2->SetBinContent(82,2.77848e-09);
   iamI_2->SetBinContent(83,2.657657e-09);
   iamI_2->SetBinContent(84,2.452089e-09);
   iamI_2->SetBinContent(85,2.334195e-09);
   iamI_2->SetBinContent(86,2.088541e-09);
   iamI_2->SetBinContent(87,1.831203e-09);
   iamI_2->SetBinContent(88,1.792017e-09);
   iamI_2->SetBinContent(89,1.466134e-09);
   iamI_2->SetBinContent(90,1.024926e-09);
   iamI_2->SetBinContent(91,1.15351e-09);
   iamI_2->SetBinContent(92,9.794193e-10);
   iamI_2->SetBinContent(93,6.661205e-10);
   iamI_2->SetBinContent(94,1.076808e-09);
   iamI_2->SetBinContent(95,5.772848e-10);
   iamI_2->SetBinContent(96,5.787942e-10);
   iamI_2->SetBinContent(97,5.403311e-10);
   iamI_2->SetBinContent(98,5.410055e-10);
   iamI_2->SetBinContent(99,5.799663e-10);
   iamI_2->SetBinContent(100,4.019097e-10);
   iamI_2->SetBinContent(101,4.017973e-10);
   iamI_2->SetBinContent(102,3.31021e-10);
   iamI_2->SetBinContent(103,2.615293e-10);
   iamI_2->SetBinContent(104,3.650683e-10);
   iamI_2->SetBinContent(105,3.499153e-10);
   iamI_2->SetBinContent(106,2.438071e-10);
   iamI_2->SetBinContent(107,3.675251e-10);
   iamI_2->SetBinContent(108,1.90753e-10);
   iamI_2->SetBinContent(109,3.487431e-10);
   iamI_2->SetBinContent(110,1.906406e-10);
   iamI_2->SetBinContent(111,2.096473e-10);
   iamI_2->SetBinContent(112,1.892436e-10);
   iamI_2->SetBinContent(113,1.06333e-10);
   iamI_2->SetBinContent(114,2.817082e-10);
   iamI_2->SetBinContent(115,1.048237e-10);
   iamI_2->SetBinContent(116,2.656078e-10);
   iamI_2->SetBinContent(117,5.316652e-11);
   iamI_2->SetBinContent(118,1.40268e-10);
   iamI_2->SetBinContent(119,1.212613e-10);
   iamI_2->SetBinContent(120,1.049361e-10);
   iamI_2->SetBinContent(121,8.849846e-11);
   iamI_2->SetBinContent(122,1.403804e-10);
   iamI_2->SetBinContent(123,3.404737e-11);
   iamI_2->SetBinContent(124,8.861086e-11);
   iamI_2->SetBinContent(125,1.225458e-10);
   iamI_2->SetBinContent(126,7.077628e-11);
   iamI_2->SetBinContent(127,7.088869e-11);
   iamI_2->SetBinContent(128,7.088869e-11);
   iamI_2->SetBinContent(129,1.401556e-10);
   iamI_2->SetBinContent(130,1.239428e-10);
   iamI_2->SetBinContent(132,3.404737e-11);
   iamI_2->SetBinContent(133,5.176954e-11);
   iamI_2->SetBinContent(134,1.63252e-11);
   iamI_2->SetBinContent(135,5.165714e-11);
   iamI_2->SetBinContent(136,5.305411e-11);
   iamI_2->SetBinContent(137,1.772217e-11);
   iamI_2->SetBinContent(138,5.305411e-11);
   iamI_2->SetBinContent(139,3.544434e-11);
   iamI_2->SetBinContent(140,3.533194e-11);
   iamI_2->SetBinContent(142,1.772217e-11);
   iamI_2->SetBinContent(143,3.544434e-11);
   iamI_2->SetBinContent(146,1.772217e-11);
   iamI_2->SetBinContent(147,7.077628e-11);
   iamI_2->SetBinContent(148,1.772217e-11);
   iamI_2->SetBinContent(149,1.772217e-11);
   iamI_2->SetBinContent(150,7.088869e-11);
   iamI_2->SetBinContent(152,1.772217e-11);
   iamI_2->SetBinContent(154,1.772217e-11);
   iamI_2->SetBinContent(155,3.544434e-11);
   iamI_2->SetBinContent(158,3.544434e-11);
   iamI_2->SetBinContent(160,1.760977e-11);
   iamI_2->SetBinContent(163,1.772217e-11);
   iamI_2->SetBinContent(170,1.772217e-11);
   iamI_2->SetBinContent(172,3.404737e-11);
   iamI_2->SetBinContent(177,1.760977e-11);
   iamI_2->SetBinContent(193,1.772217e-11);
   iamI_2->SetBinContent(210,1.772217e-11);
   iamI_2->SetEntries(151153);
   iamI_2->SetLineColor(6);
   iamI_2->SetLineWidth(2);
   iamI_2->GetXaxis()->SetTitle(" M_{T}(ZZ) [GeV]");
   iamI_2->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   iamI_2->Draw("same");
   
   TH1 *h100 = new TH1D("h100","M_{T}(ZZ) ",300,0,3000);
   h100->SetBinContent(19,1.2156e-08);
   h100->SetBinContent(20,3.28212e-08);
   h100->SetBinContent(21,3.76836e-08);
   h100->SetBinContent(22,4.8624e-08);
   h100->SetBinContent(23,5.95644e-08);
   h100->SetBinContent(24,6.078e-08);
   h100->SetBinContent(25,5.95644e-08);
   h100->SetBinContent(26,5.22708e-08);
   h100->SetBinContent(27,6.44268e-08);
   h100->SetBinContent(28,5.59176e-08);
   h100->SetBinContent(29,4.2546e-08);
   h100->SetBinContent(30,5.22708e-08);
   h100->SetBinContent(31,4.2546e-08);
   h100->SetBinContent(32,4.49772e-08);
   h100->SetBinContent(33,4.01148e-08);
   h100->SetBinContent(34,3.16056e-08);
   h100->SetBinContent(35,3.52524e-08);
   h100->SetBinContent(36,3.16056e-08);
   h100->SetBinContent(37,2.91744e-08);
   h100->SetBinContent(38,2.4312e-08);
   h100->SetBinContent(39,2.91744e-08);
   h100->SetBinContent(40,2.4312e-08);
   h100->SetBinContent(41,2.79588e-08);
   h100->SetBinContent(42,2.4312e-08);
   h100->SetBinContent(43,2.30964e-08);
   h100->SetBinContent(44,2.18808e-08);
   h100->SetBinContent(45,2.79588e-08);
   h100->SetBinContent(46,1.45872e-08);
   h100->SetBinContent(47,1.70184e-08);
   h100->SetBinContent(48,6.078e-09);
   h100->SetBinContent(49,9.7248e-09);
   h100->SetBinContent(50,4.8624e-09);
   h100->SetBinContent(51,1.2156e-08);
   h100->SetBinContent(52,1.2156e-08);
   h100->SetBinContent(53,6.078e-09);
   h100->SetBinContent(54,9.7248e-09);
   h100->SetBinContent(55,3.6468e-09);
   h100->SetBinContent(56,7.2936e-09);
   h100->SetBinContent(57,3.6468e-09);
   h100->SetBinContent(58,7.2936e-09);
   h100->SetBinContent(59,4.8624e-09);
   h100->SetBinContent(60,2.4312e-09);
   h100->SetBinContent(61,3.6468e-09);
   h100->SetBinContent(62,4.8624e-09);
   h100->SetBinContent(63,2.4312e-09);
   h100->SetBinContent(64,2.4312e-09);
   h100->SetBinContent(65,1.2156e-09);
   h100->SetBinContent(66,2.4312e-09);
   h100->SetBinContent(67,3.6468e-09);
   h100->SetBinContent(68,2.4312e-09);
   h100->SetBinContent(69,1.2156e-09);
   h100->SetBinContent(70,1.2156e-09);
   h100->SetBinContent(71,2.4312e-09);
   h100->SetBinContent(72,1.2156e-09);
   h100->SetBinContent(73,3.6468e-09);
   h100->SetBinContent(74,2.4312e-09);
   h100->SetBinContent(75,1.2156e-09);
   h100->SetBinContent(78,2.4312e-09);
   h100->SetBinContent(79,1.2156e-09);
   h100->SetBinContent(81,2.4312e-09);
   h100->SetBinContent(82,2.4312e-09);
   h100->SetBinContent(84,1.2156e-09);
   h100->SetBinContent(87,1.2156e-09);
   h100->SetBinContent(89,1.2156e-09);
   h100->SetBinContent(94,1.2156e-09);
   h100->SetBinContent(106,1.2156e-09);
   h100->SetBinContent(109,1.2156e-09);
   h100->SetBinContent(116,1.2156e-09);
   h100->SetBinContent(117,1.2156e-09);
   h100->SetBinContent(119,1.2156e-09);
   h100->SetEntries(999);
   h100->SetLineColor(50);
   h100->SetLineWidth(2);
   h100->GetXaxis()->SetTitle(" M_{T}(ZZ) [GeV]");
   h100->GetYaxis()->SetTitle("d#sigma/dM [pb/GeV]");
   h100->Draw("same");
      tex = new TLatex(233.376,2.58813e-08,"h100");
   tex->SetTextColor(50);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(235.8554,1.683189e-08,"#sigma=12.14");
   tex->SetTextColor(50);
   tex->SetTextSize(0.02329193);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/unitarization_7TeV/zz/PDF_a_20ifb.C <==
{
//=========Macro generated from canvas: L20ZZ/c1
//=========  (Mon Aug 29 23:00:12 2011) by ROOT version5.30/01
   TCanvas *L20ZZ = new TCanvas("L20ZZ", "c1",194,77,525,500);
   gStyle->SetOptStat(0);
   L20ZZ->Range(-3.25,-0.02290313,29.25,0.2061281);
   L20ZZ->SetFillColor(0);
   L20ZZ->SetBorderMode(0);
   L20ZZ->SetBorderSize(0);
   L20ZZ->SetFrameBorderMode(0);
   L20ZZ->SetFrameBorderMode(0);
   
   TH1F *h1001 = new TH1F("h1001","2jll#nu#nu(ZZ) L=20fb^{-1}",1100,-100,1000);
   h1001->SetBinContent(101,0.01246);
   h1001->SetBinContent(102,0.04996);
   h1001->SetBinContent(103,0.10667);
   h1001->SetBinContent(104,0.15449);
   h1001->SetBinContent(105,0.1745);
   h1001->SetBinContent(106,0.16228);
   h1001->SetBinContent(107,0.12928);
   h1001->SetBinContent(108,0.09043);
   h1001->SetBinContent(109,0.0566);
   h1001->SetBinContent(110,0.03209);
   h1001->SetBinContent(111,0.01687);
   h1001->SetBinContent(112,0.00813);
   h1001->SetBinContent(113,0.00377);
   h1001->SetBinContent(114,0.00166);
   h1001->SetBinContent(115,0.00044);
   h1001->SetBinContent(116,0.00031);
   h1001->SetBinContent(117,2e-05);
   h1001->SetBinContent(118,4e-05);
   h1001->SetEntries(100000);
   h1001->SetStats(0);
   h1001->SetLineColor(50);
   h1001->SetLineWidth(2);
   h1001->GetXaxis()->SetTitle("evts");
   h1001->GetXaxis()->SetRange(101,126);
   h1001->GetXaxis()->SetLabelFont(42);
   h1001->GetXaxis()->SetLabelSize(0.035);
   h1001->GetXaxis()->SetTitleSize(0.035);
   h1001->GetXaxis()->SetTitleFont(42);
   h1001->GetYaxis()->SetTitle("PDF");
   h1001->GetYaxis()->SetLabelFont(42);
   h1001->GetYaxis()->SetLabelSize(0.035);
   h1001->GetYaxis()->SetTitleSize(0.035);
   h1001->GetYaxis()->SetTitleFont(42);
   h1001->GetZaxis()->SetLabelFont(42);
   h1001->GetZaxis()->SetLabelSize(0.035);
   h1001->GetZaxis()->SetTitleSize(0.035);
   h1001->GetZaxis()->SetTitleFont(42);
   h1001->Draw("");
   
   TH1F *h4361 = new TH1F("h4361","pdf h436",1100,-100,1000);
   h4361->SetBinContent(101,7e-05);
   h4361->SetBinContent(102,0.00076);
   h4361->SetBinContent(103,0.00313);
   h4361->SetBinContent(104,0.00945);
   h4361->SetBinContent(105,0.02077);
   h4361->SetBinContent(106,0.03806);
   h4361->SetBinContent(107,0.05827);
   h4361->SetBinContent(108,0.07875);
   h4361->SetBinContent(109,0.09389);
   h4361->SetBinContent(110,0.10336);
   h4361->SetBinContent(111,0.1052);
   h4361->SetBinContent(112,0.10208);
   h4361->SetBinContent(113,0.09145);
   h4361->SetBinContent(114,0.078);
   h4361->SetBinContent(115,0.06378);
   h4361->SetBinContent(116,0.04811);
   h4361->SetBinContent(117,0.03652);
   h4361->SetBinContent(118,0.02549);
   h4361->SetBinContent(119,0.01677);
   h4361->SetBinContent(120,0.01068);
   h4361->SetBinContent(121,0.00664);
   h4361->SetBinContent(122,0.00402);
   h4361->SetBinContent(123,0.00205);
   h4361->SetBinContent(124,0.00146);
   h4361->SetBinContent(125,0.00064);
   h4361->SetBinContent(126,0.00031);
   h4361->SetBinContent(127,0.00015);
   h4361->SetBinContent(128,8e-05);
   h4361->SetBinContent(129,5e-05);
   h4361->SetBinContent(131,1e-05);
   h4361->SetEntries(100000);
   h4361->SetStats(0);
   h4361->SetLineColor(2);
   h4361->SetLineWidth(2);
   h4361->GetXaxis()->SetTitle("S");
   h4361->GetXaxis()->SetLabelFont(42);
   h4361->GetXaxis()->SetLabelSize(0.035);
   h4361->GetXaxis()->SetTitleSize(0.035);
   h4361->GetXaxis()->SetTitleFont(42);
   h4361->GetYaxis()->SetTitle("PDF");
   h4361->GetYaxis()->SetLabelFont(42);
   h4361->GetYaxis()->SetLabelSize(0.035);
   h4361->GetYaxis()->SetTitleSize(0.035);
   h4361->GetYaxis()->SetTitleFont(42);
   h4361->GetZaxis()->SetLabelFont(42);
   h4361->GetZaxis()->SetLabelSize(0.035);
   h4361->GetZaxis()->SetTitleSize(0.035);
   h4361->GetZaxis()->SetTitleFont(42);
   h4361->Draw("same");
   
   TH1F *iamF1 = new TH1F("iamF1","pdf IAM F",1100,-100,1000);
   iamF1->SetBinContent(101,0.00046);
   iamF1->SetBinContent(102,0.00321);
   iamF1->SetBinContent(103,0.0119);
   iamF1->SetBinContent(104,0.02715);
   iamF1->SetBinContent(105,0.04954);
   iamF1->SetBinContent(106,0.07715);
   iamF1->SetBinContent(107,0.10161);
   iamF1->SetBinContent(108,0.11637);
   iamF1->SetBinContent(109,0.12264);
   iamF1->SetBinContent(110,0.11617);
   iamF1->SetBinContent(111,0.09952);
   iamF1->SetBinContent(112,0.08314);
   iamF1->SetBinContent(113,0.064);
   iamF1->SetBinContent(114,0.0468);
   iamF1->SetBinContent(115,0.0315);
   iamF1->SetBinContent(116,0.02032);
   iamF1->SetBinContent(117,0.01268);
   iamF1->SetBinContent(118,0.00736);
   iamF1->SetBinContent(119,0.00397);
   iamF1->SetBinContent(120,0.00233);
   iamF1->SetBinContent(121,0.00103);
   iamF1->SetBinContent(122,0.00056);
   iamF1->SetBinContent(123,0.00034);
   iamF1->SetBinContent(124,0.00011);
   iamF1->SetBinContent(125,0.00012);
   iamF1->SetBinContent(127,2e-05);
   iamF1->SetEntries(100000);
   iamF1->SetStats(0);
   iamF1->SetLineColor(4);
   iamF1->SetLineWidth(2);
   iamF1->GetXaxis()->SetTitle("S");
   iamF1->GetXaxis()->SetLabelFont(42);
   iamF1->GetXaxis()->SetLabelSize(0.035);
   iamF1->GetXaxis()->SetTitleSize(0.035);
   iamF1->GetXaxis()->SetTitleFont(42);
   iamF1->GetYaxis()->SetTitle("PDF");
   iamF1->GetYaxis()->SetLabelFont(42);
   iamF1->GetYaxis()->SetLabelSize(0.035);
   iamF1->GetYaxis()->SetTitleSize(0.035);
   iamF1->GetYaxis()->SetTitleFont(42);
   iamF1->GetZaxis()->SetLabelFont(42);
   iamF1->GetZaxis()->SetLabelSize(0.035);
   iamF1->GetZaxis()->SetTitleSize(0.035);
   iamF1->GetZaxis()->SetTitleFont(42);
   iamF1->Draw("same");
   
   TH1F *iamI1 = new TH1F("iamI1","pdf IAM I",1100,-100,1000);
   iamI1->SetBinContent(101,0.00261);
   iamI1->SetBinContent(102,0.01519);
   iamI1->SetBinContent(103,0.04092);
   iamI1->SetBinContent(104,0.07931);
   iamI1->SetBinContent(105,0.11616);
   iamI1->SetBinContent(106,0.14126);
   iamI1->SetBinContent(107,0.1444);
   iamI1->SetBinContent(108,0.13186);
   iamI1->SetBinContent(109,0.10969);
   iamI1->SetBinContent(110,0.08085);
   iamI1->SetBinContent(111,0.05608);
   iamI1->SetBinContent(112,0.03608);
   iamI1->SetBinContent(113,0.02156);
   iamI1->SetBinContent(114,0.01221);
   iamI1->SetBinContent(115,0.00584);
   iamI1->SetBinContent(116,0.00355);
   iamI1->SetBinContent(117,0.0015);
   iamI1->SetBinContent(118,0.00058);
   iamI1->SetBinContent(119,0.00025);
   iamI1->SetBinContent(120,7e-05);
   iamI1->SetBinContent(121,2e-05);
   iamI1->SetBinContent(122,1e-05);
   iamI1->SetEntries(100000);
   iamI1->SetStats(0);
   iamI1->SetLineColor(6);
   iamI1->SetLineWidth(2);
   iamI1->GetXaxis()->SetTitle("S");
   iamI1->GetXaxis()->SetLabelFont(42);
   iamI1->GetXaxis()->SetLabelSize(0.035);
   iamI1->GetXaxis()->SetTitleSize(0.035);
   iamI1->GetXaxis()->SetTitleFont(42);
   iamI1->GetYaxis()->SetTitle("PDF");
   iamI1->GetYaxis()->SetLabelFont(42);
   iamI1->GetYaxis()->SetLabelSize(0.035);
   iamI1->GetYaxis()->SetTitleSize(0.035);
   iamI1->GetYaxis()->SetTitleFont(42);
   iamI1->GetZaxis()->SetLabelFont(42);
   iamI1->GetZaxis()->SetLabelSize(0.035);
   iamI1->GetZaxis()->SetTitleSize(0.035);
   iamI1->GetZaxis()->SetTitleFont(42);
   iamI1->Draw("same");
   
   TLegend *leg = new TLegend(0.5,0.5,0.85,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h4361","m_{H}=436 GeV","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("iamF1","IAM F","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("iamI1","IAM I","l");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("h1001","m_{H}=100 GeV","l");
   entry->SetLineColor(50);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLine *line = new TLine(9.404454,0.0002899121,9.415,0.16);
   line->SetLineColor(46);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.1293103,0.9135021,0.7255747,0.9683544,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   TText *text = pt->AddText("2jll#nu#nu(ZZ) L=20fb^{-1}");
   pt->Draw();
   L20ZZ->Modified();
   L20ZZ->cd();
   L20ZZ->SetSelected(L20ZZ);
}


==> images/unitarization_7TeV/zz/PDF_a_40ifb.C <==
{
//=========Macro generated from canvas: L40ZZ/c1
//=========  (Mon Aug 29 23:00:55 2011) by ROOT version5.30/01
   TCanvas *L40ZZ = new TCanvas("L40ZZ", "c1",574,93,700,500);
   gStyle->SetOptStat(0);
   L40ZZ->Range(-5.375,-0.01512525,48.375,0.1361273);
   L40ZZ->SetFillColor(0);
   L40ZZ->SetBorderMode(0);
   L40ZZ->SetBorderSize(0);
   L40ZZ->SetFrameBorderMode(0);
   L40ZZ->SetFrameBorderMode(0);
   
   TH1F *h100L40 = new TH1F("h100L40","2jll#nu#nu(ZZ) L=40fb^{-1}",1100,-100,1000);
   h100L40->SetBinContent(101,0.00019);
   h100L40->SetBinContent(102,0.00189);
   h100L40->SetBinContent(103,0.00695);
   h100L40->SetBinContent(104,0.01842);
   h100L40->SetBinContent(105,0.03643);
   h100L40->SetBinContent(106,0.05723);
   h100L40->SetBinContent(107,0.08229);
   h100L40->SetBinContent(108,0.10162);
   h100L40->SetBinContent(109,0.11377);
   h100L40->SetBinContent(110,0.11524);
   h100L40->SetBinContent(111,0.10747);
   h100L40->SetBinContent(112,0.09403);
   h100L40->SetBinContent(113,0.07617);
   h100L40->SetBinContent(114,0.06131);
   h100L40->SetBinContent(115,0.04422);
   h100L40->SetBinContent(116,0.03095);
   h100L40->SetBinContent(117,0.02094);
   h100L40->SetBinContent(118,0.01296);
   h100L40->SetBinContent(119,0.00783);
   h100L40->SetBinContent(120,0.00464);
   h100L40->SetBinContent(121,0.00273);
   h100L40->SetBinContent(122,0.00128);
   h100L40->SetBinContent(123,0.00069);
   h100L40->SetBinContent(124,0.00045);
   h100L40->SetBinContent(125,0.00017);
   h100L40->SetBinContent(126,0.0001);
   h100L40->SetBinContent(127,2e-05);
   h100L40->SetBinContent(128,1e-05);
   h100L40->SetEntries(100000);
   h100L40->SetStats(0);
   h100L40->SetLineColor(50);
   h100L40->SetLineWidth(2);
   h100L40->GetXaxis()->SetTitle("evts");
   h100L40->GetXaxis()->SetRange(101,143);
   h100L40->GetXaxis()->SetLabelFont(42);
   h100L40->GetXaxis()->SetLabelSize(0.035);
   h100L40->GetXaxis()->SetTitleSize(0.035);
   h100L40->GetXaxis()->SetTitleFont(42);
   h100L40->GetYaxis()->SetTitle("PDF");
   h100L40->GetYaxis()->SetLabelFont(42);
   h100L40->GetYaxis()->SetLabelSize(0.035);
   h100L40->GetYaxis()->SetTitleSize(0.035);
   h100L40->GetYaxis()->SetTitleFont(42);
   h100L40->GetZaxis()->SetLabelFont(42);
   h100L40->GetZaxis()->SetLabelSize(0.035);
   h100L40->GetZaxis()->SetTitleSize(0.035);
   h100L40->GetZaxis()->SetTitleFont(42);
   h100L40->Draw("");
   
   TH1F *h436L40 = new TH1F("h436L40","pdf h436",1100,-100,1000);
   h436L40->SetBinContent(104,2e-05);
   h436L40->SetBinContent(105,9e-05);
   h436L40->SetBinContent(106,0.0002);
   h436L40->SetBinContent(107,0.00071);
   h436L40->SetBinContent(108,0.00132);
   h436L40->SetBinContent(109,0.00298);
   h436L40->SetBinContent(110,0.00596);
   h436L40->SetBinContent(111,0.00974);
   h436L40->SetBinContent(112,0.01501);
   h436L40->SetBinContent(113,0.02179);
   h436L40->SetBinContent(114,0.02839);
   h436L40->SetBinContent(115,0.03667);
   h436L40->SetBinContent(116,0.0445);
   h436L40->SetBinContent(117,0.05211);
   h436L40->SetBinContent(118,0.05821);
   h436L40->SetBinContent(119,0.06154);
   h436L40->SetBinContent(120,0.06549);
   h436L40->SetBinContent(121,0.06524);
   h436L40->SetBinContent(122,0.06682);
   h436L40->SetBinContent(123,0.06271);
   h436L40->SetBinContent(124,0.06133);
   h436L40->SetBinContent(125,0.05405);
   h436L40->SetBinContent(126,0.05092);
   h436L40->SetBinContent(127,0.04457);
   h436L40->SetBinContent(128,0.03868);
   h436L40->SetBinContent(129,0.03336);
   h436L40->SetBinContent(130,0.0277);
   h436L40->SetBinContent(131,0.02178);
   h436L40->SetBinContent(132,0.01791);
   h436L40->SetBinContent(133,0.01446);
   h436L40->SetBinContent(134,0.01021);
   h436L40->SetBinContent(135,0.00807);
   h436L40->SetBinContent(136,0.00577);
   h436L40->SetBinContent(137,0.0041);
   h436L40->SetBinContent(138,0.00252);
   h436L40->SetBinContent(139,0.00187);
   h436L40->SetBinContent(140,0.00125);
   h436L40->SetBinContent(141,0.00082);
   h436L40->SetBinContent(142,0.00044);
   h436L40->SetBinContent(143,0.00029);
   h436L40->SetBinContent(144,0.00019);
   h436L40->SetBinContent(145,0.00011);
   h436L40->SetBinContent(146,3e-05);
   h436L40->SetBinContent(147,2e-05);
   h436L40->SetBinContent(149,2e-05);
   h436L40->SetBinContent(150,2e-05);
   h436L40->SetBinContent(151,1e-05);
   h436L40->SetEntries(100000);
   h436L40->SetStats(0);
   h436L40->SetLineColor(2);
   h436L40->SetLineWidth(2);
   h436L40->GetXaxis()->SetTitle("S");
   h436L40->GetXaxis()->SetLabelFont(42);
   h436L40->GetXaxis()->SetLabelSize(0.035);
   h436L40->GetXaxis()->SetTitleSize(0.035);
   h436L40->GetXaxis()->SetTitleFont(42);
   h436L40->GetYaxis()->SetTitle("PDF");
   h436L40->GetYaxis()->SetLabelFont(42);
   h436L40->GetYaxis()->SetLabelSize(0.035);
   h436L40->GetYaxis()->SetTitleSize(0.035);
   h436L40->GetYaxis()->SetTitleFont(42);
   h436L40->GetZaxis()->SetLabelFont(42);
   h436L40->GetZaxis()->SetLabelSize(0.035);
   h436L40->GetZaxis()->SetTitleSize(0.035);
   h436L40->GetZaxis()->SetTitleFont(42);
   h436L40->Draw("same");
   
   TH1F *iamFL40 = new TH1F("iamFL40","pdf IAM F",1100,-100,1000);
   iamFL40->SetBinContent(103,6e-05);
   iamFL40->SetBinContent(104,0.00017);
   iamFL40->SetBinContent(105,0.00047);
   iamFL40->SetBinContent(106,0.00173);
   iamFL40->SetBinContent(107,0.00373);
   iamFL40->SetBinContent(108,0.00832);
   iamFL40->SetBinContent(109,0.01424);
   iamFL40->SetBinContent(110,0.02181);
   iamFL40->SetBinContent(111,0.03155);
   iamFL40->SetBinContent(112,0.04194);
   iamFL40->SetBinContent(113,0.05324);
   iamFL40->SetBinContent(114,0.06257);
   iamFL40->SetBinContent(115,0.069);
   iamFL40->SetBinContent(116,0.0743);
   iamFL40->SetBinContent(117,0.07652);
   iamFL40->SetBinContent(118,0.0766);
   iamFL40->SetBinContent(119,0.07317);
   iamFL40->SetBinContent(120,0.06757);
   iamFL40->SetBinContent(121,0.05976);
   iamFL40->SetBinContent(122,0.05567);
   iamFL40->SetBinContent(123,0.04758);
   iamFL40->SetBinContent(124,0.03897);
   iamFL40->SetBinContent(125,0.03216);
   iamFL40->SetBinContent(126,0.02411);
   iamFL40->SetBinContent(127,0.01921);
   iamFL40->SetBinContent(128,0.0144);
   iamFL40->SetBinContent(129,0.01012);
   iamFL40->SetBinContent(130,0.00717);
   iamFL40->SetBinContent(131,0.00524);
   iamFL40->SetBinContent(132,0.00318);
   iamFL40->SetBinContent(133,0.00213);
   iamFL40->SetBinContent(134,0.00138);
   iamFL40->SetBinContent(135,0.00078);
   iamFL40->SetBinContent(136,0.00053);
   iamFL40->SetBinContent(137,0.00027);
   iamFL40->SetBinContent(138,9e-05);
   iamFL40->SetBinContent(139,0.00013);
   iamFL40->SetBinContent(140,6e-05);
   iamFL40->SetBinContent(141,1e-05);
   iamFL40->SetBinContent(142,4e-05);
   iamFL40->SetBinContent(143,1e-05);
   iamFL40->SetBinContent(144,1e-05);
   iamFL40->SetEntries(100000);
   iamFL40->SetStats(0);
   iamFL40->SetLineColor(4);
   iamFL40->SetLineWidth(2);
   iamFL40->GetXaxis()->SetTitle("S");
   iamFL40->GetXaxis()->SetLabelFont(42);
   iamFL40->GetXaxis()->SetLabelSize(0.035);
   iamFL40->GetXaxis()->SetTitleSize(0.035);
   iamFL40->GetXaxis()->SetTitleFont(42);
   iamFL40->GetYaxis()->SetTitle("PDF");
   iamFL40->GetYaxis()->SetLabelFont(42);
   iamFL40->GetYaxis()->SetLabelSize(0.035);
   iamFL40->GetYaxis()->SetTitleSize(0.035);
   iamFL40->GetYaxis()->SetTitleFont(42);
   iamFL40->GetZaxis()->SetLabelFont(42);
   iamFL40->GetZaxis()->SetLabelSize(0.035);
   iamFL40->GetZaxis()->SetTitleSize(0.035);
   iamFL40->GetZaxis()->SetTitleFont(42);
   iamFL40->Draw("same");
   
   TH1F *iamIL40 = new TH1F("iamIL40","pdf IAM I",1100,-100,1000);
   iamIL40->SetBinContent(101,2e-05);
   iamIL40->SetBinContent(102,0.00016);
   iamIL40->SetBinContent(103,0.00086);
   iamIL40->SetBinContent(104,0.00257);
   iamIL40->SetBinContent(105,0.00713);
   iamIL40->SetBinContent(106,0.01469);
   iamIL40->SetBinContent(107,0.02586);
   iamIL40->SetBinContent(108,0.04029);
   iamIL40->SetBinContent(109,0.05695);
   iamIL40->SetBinContent(110,0.07178);
   iamIL40->SetBinContent(111,0.082);
   iamIL40->SetBinContent(112,0.09201);
   iamIL40->SetBinContent(113,0.09331);
   iamIL40->SetBinContent(114,0.09054);
   iamIL40->SetBinContent(115,0.08478);
   iamIL40->SetBinContent(116,0.07621);
   iamIL40->SetBinContent(117,0.06349);
   iamIL40->SetBinContent(118,0.05357);
   iamIL40->SetBinContent(119,0.04273);
   iamIL40->SetBinContent(120,0.03185);
   iamIL40->SetBinContent(121,0.0232);
   iamIL40->SetBinContent(122,0.01655);
   iamIL40->SetBinContent(123,0.01068);
   iamIL40->SetBinContent(124,0.00733);
   iamIL40->SetBinContent(125,0.00447);
   iamIL40->SetBinContent(126,0.00295);
   iamIL40->SetBinContent(127,0.00174);
   iamIL40->SetBinContent(128,0.00117);
   iamIL40->SetBinContent(129,0.00057);
   iamIL40->SetBinContent(130,0.00027);
   iamIL40->SetBinContent(131,0.00013);
   iamIL40->SetBinContent(132,9e-05);
   iamIL40->SetBinContent(133,2e-05);
   iamIL40->SetBinContent(134,2e-05);
   iamIL40->SetBinContent(135,1e-05);
   iamIL40->SetEntries(100000);
   iamIL40->SetStats(0);
   iamIL40->SetLineColor(6);
   iamIL40->SetLineWidth(2);
   iamIL40->GetXaxis()->SetTitle("S");
   iamIL40->GetXaxis()->SetLabelFont(42);
   iamIL40->GetXaxis()->SetLabelSize(0.035);
   iamIL40->GetXaxis()->SetTitleSize(0.035);
   iamIL40->GetXaxis()->SetTitleFont(42);
   iamIL40->GetYaxis()->SetTitle("PDF");
   iamIL40->GetYaxis()->SetLabelFont(42);
   iamIL40->GetYaxis()->SetLabelSize(0.035);
   iamIL40->GetYaxis()->SetTitleSize(0.035);
   iamIL40->GetYaxis()->SetTitleFont(42);
   iamIL40->GetZaxis()->SetLabelFont(42);
   iamIL40->GetZaxis()->SetLabelSize(0.035);
   iamIL40->GetZaxis()->SetTitleSize(0.035);
   iamIL40->GetZaxis()->SetTitleFont(42);
   iamIL40->Draw("same");
   
   TLegend *leg = new TLegend(0.5431034,0.5148305,0.8922414,0.8665254,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h436L40","m_{H}=436 GeV","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("iamFL40","IAM F","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("iamIL40","IAM I","l");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("h100L40","m_{H}=100 GeV","l");
   entry->SetLineColor(50);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLine *line = new TLine(16.08691,0,16.08691,0.1);
   line->SetLineColor(46);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.1436782,0.9156118,0.6738506,0.9704641,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   TText *text = pt->AddText("2jll#nu#nu(ZZ) L=40fb^{-1}");
   pt->Draw();
   L40ZZ->Modified();
   L40ZZ->cd();
   L40ZZ->SetSelected(L40ZZ);
}


==> images/xsections_row_2j3lv.C <==

{

TCanvas *xsect2j3lv = new TCanvas("xsect2j3lv","Cross Sections 4jlv", 70,70,970,370);

xsect2j3lv->Divide(3,1);

// 7TeV
xsect2j3lv->cd(1);
xsect2j3lv_1->SetLogy();

TGraph *h170_7 = new TGraph(4);
h170_7->SetName("h170_7");
h170_7->SetTitle("");
h170_7->SetLineColor(30);
h170_7->SetLineWidth(2);
h170_7->SetMarkerColor(1);
h170_7->SetMarkerStyle(26);
h170_7->SetMarkerSize(1);

h170_7->SetPoint(0,500,.063);
h170_7->SetPoint(1,600,.038);
h170_7->SetPoint(2,700,.015 );
h170_7->SetPoint(3,800,.010);

h170_7->Draw("ALP");
h170_7->GetYaxis()->SetRangeUser(5.e-3,4.);
h170_7->GetYaxis()->SetTitle("Cross section (fb)");
h170_7->GetXaxis()->SetTitle("M_{cut}");
h170_7->Draw("ALP");
xsect2j3lv->Update();


//IAMG
TGraph *iamG_7 = new TGraph(4);
iamG_7->SetName("iamG_7");
iamG_7->SetTitle("");
iamG_7->SetLineColor(9);
iamG_7->SetLineWidth(2);
iamG_7->SetMarkerColor(1);
iamG_7->SetMarkerStyle(3);
iamG_7->SetMarkerSize(1);

iamG_7->SetPoint(0,500,.171);
iamG_7->SetPoint(1,600,.122   );
iamG_7->SetPoint(2,700,.022);
iamG_7->SetPoint(3,800,.014   );

iamG_7->Draw("LP");

//IAMJ
TGraph *iamJ_7 = new TGraph(4);
iamJ_7->SetName("iamJ_7");
iamJ_7->SetTitle("");
iamJ_7->SetLineColor(8);
iamJ_7->SetLineWidth(2);
iamJ_7->SetMarkerColor(1);
iamJ_7->SetMarkerStyle(4);
iamJ_7->SetMarkerSize(1);

iamJ_7->SetPoint(0,500,.090);
iamJ_7->SetPoint(1,600,.064   ) ;
iamJ_7->SetPoint(2,700,.038);
iamJ_7->SetPoint(3,800,.030   );

iamJ_7->Draw("LP");

TLegend *leg = new TLegend(0.5,0.6,0.85,0.85);
leg->SetMargin(0.5);
leg->SetBorderSize(0);
leg->SetTextSize(0.035);
leg->SetFillColor(0);
leg->AddEntry("h170_7","SM","lp");
leg->AddEntry("iamG_7","IAM G","lp");
leg->AddEntry("iamJ_7","IAM J","lp");


leg->Draw();

// 8TeV
xsect2j3lv->cd(2);
xsect2j3lv_2->SetLogy();
TGraph *h170_8 = new TGraph(4);
h170_8->SetName("h170_8");
h170_8->SetTitle("");
h170_8->SetLineColor(30);
h170_8->SetLineWidth(2);
h170_8->SetMarkerColor(1);
h170_8->SetMarkerStyle(26);
h170_8->SetMarkerSize(1);

h170_8->SetPoint(0,500,.105 );
h170_8->SetPoint(1,600,.0688);
h170_8->SetPoint(2,700,.0298 );
h170_8->SetPoint(3,800,.0196);

h170_8->Draw("ALP");
h170_8->GetYaxis()->SetRangeUser(5.e-3,4.);
h170_8->GetYaxis()->SetTitle("Cross section (fb)");
h170_8->GetXaxis()->SetTitle("M_{cut}");
h170_8->Draw("ALP");
xsect2j3lv->Update();

//IAMG
TGraph *iamG_8 = new TGraph(4);
iamG_8->SetName("iamG_8");
iamG_8->SetTitle("");
iamG_8->SetLineColor(9);
iamG_8->SetLineWidth(2);
iamG_8->SetMarkerColor(1);
iamG_8->SetMarkerStyle(3);
iamG_8->SetMarkerSize(1);

iamG_8->SetPoint(0,500,.277 );
iamG_8->SetPoint(1,600,.203    );
iamG_8->SetPoint(2,700,.0417);
iamG_8->SetPoint(3,800,.0261   );

iamG_8->Draw("LP");

//IAMJ
TGraph *iamJ_8 = new TGraph(4);
iamJ_8->SetName("iamJ_8");
iamJ_8->SetTitle("");
iamJ_8->SetLineColor(8);
iamJ_8->SetLineWidth(2);
iamJ_8->SetMarkerColor(1);
iamJ_8->SetMarkerStyle(4);
iamJ_8->SetMarkerSize(1);

iamJ_8->SetPoint(0,500, .155 );
iamJ_8->SetPoint(1,600, .116 	) ;
iamJ_8->SetPoint(2,700, .0728);
iamJ_8->SetPoint(3,800, .0573	);

iamJ_8->Draw("LP");



// 10TeV
xsect2j3lv->cd(3);
xsect2j3lv_3->SetLogy();
TGraph *h170_10 = new TGraph(4);
h170_10->SetName("h170_10");
h170_10->SetTitle("");
h170_10->SetLineColor(30);
h170_10->SetLineWidth(2);
h170_10->SetMarkerColor(1);
h170_10->SetMarkerStyle(26);
h170_10->SetMarkerSize(1);

h170_10->SetPoint(0,500,.224);
h170_10->SetPoint(1,600,.144);
h170_10->SetPoint(2,700,.068 );
h170_10->SetPoint(3,800,.048);

h170_10->Draw("ALP");
h170_10->GetYaxis()->SetRangeUser(5.e-3,4.);
h170_10->GetYaxis()->SetTitle("Cross section (fb)");
h170_10->GetXaxis()->SetTitle("M_{cut}");
h170_10->Draw("ALP");
xsect2j3lv->Update();




//IAMG
TGraph *iamG_10 = new TGraph(4);
iamG_10->SetName("iamG_10");
iamG_10->SetTitle("");
iamG_10->SetLineColor(9);
iamG_10->SetLineWidth(2);
iamG_10->SetMarkerColor(1);
iamG_10->SetMarkerStyle(3);
iamG_10->SetMarkerSize(1);

iamG_10->SetPoint(0,500,.579 );
iamG_10->SetPoint(1,600,.421   );
iamG_10->SetPoint(2,700,.092  );
iamG_10->SetPoint(3,800,.061   );

iamG_10->Draw("LP");

//IAMJ
TGraph *iamJ_10 = new TGraph(4);
iamJ_10->SetName("iamJ_10");
iamJ_10->SetTitle("");
iamJ_10->SetLineColor(8);
iamJ_10->SetLineWidth(2);
iamJ_10->SetMarkerColor(1);
iamJ_10->SetMarkerStyle(4);
iamJ_10->SetMarkerSize(1);

iamJ_10->SetPoint(0,500, .344 );
iamJ_10->SetPoint(1,600, .260	) ;
iamJ_10->SetPoint(2,700,.172 );
iamJ_10->SetPoint(3,800,.139 	);

iamJ_10->Draw("LP");


//
xsect2j3lv->Update();
xsect2j3lv->GetFrame()->SetFillColor(0);
xsect2j3lv->GetFrame()->SetBorderSize(0);
xsect2j3lv->Modified();

return xsect2j3lv;
}

/*
M\textbackslash E
	& 7     & 10    & 7     & 10     & 7     & 10  \\
\hline
500	& .063 & .224	 & .171 & .579	 & .090  & .344	 \\
600	& .038 & .144	 & .122 & .421	 & .064  & .260	 \\
800	& .015 & .068	 & .022	& .092	 & .038 & .172	 \\
900	& .010 & .048	 & .014	& .061	 & .030 & .139	 \\

\hline
	& $m_H=170\GeV$ & IAM G & IAM J	     \\      
\hline
500	& .105		& .277	& .155 	\\
600	& .0688		& .203	& .116  \\
800	& .0298		& .0417	& .0728	\\
900	& .0196		& .0261	& .0573\\
\hline

*/


==> images/xsections_row_2jww_ec.C <==

{

TCanvas *xsect2jww = new TCanvas("xsect2jww","Cross Sections 2jww", 70,70,970,370);

xsect2jww->Divide(3,1);

// 7TeV
xsect2jww->cd(1);
xsect2jww_1->SetLogy();

TGraph *h170_7 = new TGraph(4);
h170_7->SetName("h170_7");
h170_7->SetTitle("");
h170_7->SetLineColor(30);
h170_7->SetLineWidth(2);
h170_7->SetMarkerColor(1);
h170_7->SetMarkerStyle(26);
h170_7->SetMarkerSize(1);

h170_7->SetPoint(0,200,0.0968226);
h170_7->SetPoint(1,300,.0445887);
h170_7->SetPoint(2,400,.0201258 );
h170_7->SetPoint(3,500,0.00947546);

h170_7->Draw("ALP");
h170_7->GetYaxis()->SetRangeUser(0.0009,2.);
h170_7->GetYaxis()->SetTitle("Cross section (fb)");
h170_7->GetXaxis()->SetTitle("M_{cut}");
h170_7->Draw("ALP");
xsect2jww->Update();
//IAME
TGraph *iamE_7 = new TGraph(4);
iamE_7->SetName("iamE_7");
iamE_7->SetTitle("");
iamE_7->SetLineColor(46);
iamE_7->SetLineWidth(2);
iamE_7->SetMarkerColor(1);
iamE_7->SetMarkerStyle(2);
iamE_7->SetMarkerSize(1);

iamE_7->SetPoint(0,200,.11429 );
iamE_7->SetPoint(1,300, .0575928);
iamE_7->SetPoint(2,400,.0277843 );
iamE_7->SetPoint(3,500, .0139123 );

iamE_7->Draw("LP");

//IAMG
TGraph *iamG_7 = new TGraph(2);
iamG_7->SetName("iamG_7");
iamG_7->SetTitle("");
iamG_7->SetLineColor(9);
iamG_7->SetLineWidth(2);
iamG_7->SetMarkerColor(1);
iamG_7->SetMarkerStyle(3);
iamG_7->SetMarkerSize(1);

iamG_7->SetPoint(0,200,.17182);
iamG_7->SetPoint(1,300, .0985003   );
iamG_7->SetPoint(2,400,.0422282 );
iamG_7->SetPoint(3,500, .0142503 );

iamG_7->Draw("LP");

//IAMJ
TGraph *iamJ_7 = new TGraph(4);
iamJ_7->SetName("iamJ_7");
iamJ_7->SetTitle("");
iamJ_7->SetLineColor(8);
iamJ_7->SetLineWidth(2);
iamJ_7->SetMarkerColor(1);
iamJ_7->SetMarkerStyle(4);
iamJ_7->SetMarkerSize(1);

iamJ_7->SetPoint(0,200,.161017);
iamJ_7->SetPoint(1,300, .0994889 ) ;
iamJ_7->SetPoint(2,400, .0597903);
iamJ_7->SetPoint(3,500, .0335874   );

iamJ_7->Draw("LP");

//BG
TGraph *bg_7 = new TGraph(4);
bg_7->SetName("bg_7");
bg_7->SetTitle("");
bg_7->SetLineColor(kRed);
bg_7->SetLineWidth(2);
bg_7->SetMarkerColor(1);
bg_7->SetMarkerStyle(5);
bg_7->SetMarkerSize(1);

bg_7->SetPoint(0,200,.0292477);
bg_7->SetPoint(1,300,.0138239    );
bg_7->SetPoint(2,400,0.00559472 );
bg_7->SetPoint(3,500,0.00221298    );

bg_7->Draw("LP");

TLegend *leg = new TLegend(0.6,0.6,0.85,0.85);
leg->SetBorderSize(0);
leg->SetTextSize(0.035);
leg->SetFillColor(0);
leg->SetMargin(0.5);
leg->AddEntry("h170_7","SM","lp");
leg->AddEntry("iamE_7","IAM E","lp");
leg->AddEntry("iamG_7","IAM G","lp");
leg->AddEntry("iamJ_7","IAM J","lp");
leg->AddEntry("bg_7","bckg","l");

leg->Draw();

// 8TeV
xsect2jww->cd(2);
xsect2jww_2->SetLogy();
TGraph *h170_8 = new TGraph(4);
h170_8->SetName("h170_8");
h170_8->SetTitle("");
h170_8->SetLineColor(30);
h170_8->SetLineWidth(2);
h170_8->SetMarkerColor(1);
h170_8->SetMarkerStyle(26);
h170_8->SetMarkerSize(1);

h170_8->SetPoint(0,200,.169165);
h170_8->SetPoint(1,300,.0819736);
h170_8->SetPoint(2,400,.0365323 );
h170_8->SetPoint(3,500,.0197267);

h170_8->Draw("ALP");
h170_8->GetYaxis()->SetRangeUser(0.0009,2.);
h170_8->GetYaxis()->SetTitle("Cross section (fb)");
h170_8->GetXaxis()->SetTitle("M_{cut}");
h170_8->Draw("ALP");
xsect2jww->Update();

//IAME
TGraph *iamE_8 = new TGraph(4);
iamE_8->SetName("iamE_8");
iamE_8->SetTitle("");
iamE_8->SetLineColor(46);
iamE_8->SetLineWidth(2);
iamE_8->SetMarkerColor(1);
iamE_8->SetMarkerStyle(2);
iamE_8->SetMarkerSize(1);

iamE_8->SetPoint(0,200,.200588);
iamE_8->SetPoint(1,300,.105887);
iamE_8->SetPoint(2,400,.0522483);
iamE_8->SetPoint(3,500,.0277321);

iamE_8->Draw("LP");

//IAMG
TGraph *iamG_8 = new TGraph(2);
iamG_8->SetName("iamG_8");
iamG_8->SetTitle("");
iamG_8->SetLineColor(9);
iamG_8->SetLineWidth(2);
iamG_8->SetMarkerColor(1);
iamG_8->SetMarkerStyle(3);
iamG_8->SetMarkerSize(1);

iamG_8->SetPoint(0,200,.301667);
iamG_8->SetPoint(1,300,.179724   );
iamG_8->SetPoint(2,400,.0784667);
iamG_8->SetPoint(3,500,.0272299 );

iamG_8->Draw("LP");

//IAMJ
TGraph *iamJ_8 = new TGraph(4);
iamJ_8->SetName("iamJ_8");
iamJ_8->SetTitle("");
iamJ_8->SetLineColor(8);
iamJ_8->SetLineWidth(2);
iamJ_8->SetMarkerColor(1);
iamJ_8->SetMarkerStyle(4);
iamJ_8->SetMarkerSize(1);

iamJ_8->SetPoint(0,200,.293998);
iamJ_8->SetPoint(1,300,.1887  ) ;
iamJ_8->SetPoint(2,400,.115473);
iamJ_8->SetPoint(3,500,.070354  );

iamJ_8->Draw("LP");

//BG
TGraph *bg_8 = new TGraph(4);
bg_8->SetName("bg_8");
bg_8->SetTitle("");
bg_8->SetLineColor(kRed);
bg_8->SetLineWidth(2);
bg_8->SetMarkerColor(1);
bg_8->SetMarkerStyle(5);
bg_8->SetMarkerSize(1);

bg_8->SetPoint(0,200,.0564357 );
bg_8->SetPoint(1,300,.0279268 );
bg_8->SetPoint(2,400,.0119712);
bg_8->SetPoint(3,500,.00462111    );

bg_8->Draw("LP");

// 10TeV
xsect2jww->cd(3);
xsect2jww_3->SetLogy();

TGraph *h170_10 = new TGraph(4);
h170_10->SetName("h170_10");
h170_10->SetTitle("");
h170_10->SetLineColor(30);
h170_10->SetLineWidth(2);
h170_10->SetMarkerColor(1);
h170_10->SetMarkerStyle(26);
h170_10->SetMarkerSize(1);

h170_10->SetPoint(0,200,.382909);
h170_10->SetPoint(1,300,.199067);
h170_10->SetPoint(2,400,.0990586 );
h170_10->SetPoint(3,500,.0517447);

h170_10->Draw("ALP");
h170_10->GetYaxis()->SetRangeUser(0.0009,2.);
h170_10->GetYaxis()->SetTitle("Cross section (fb)");
h170_10->GetXaxis()->SetTitle("M_{cut}");
h170_10->Draw("ALP");
xsect2jww->Update();


//IAME
TGraph *iamE_10 = new TGraph(4);
iamE_10->SetName("iamE_10");
iamE_10->SetTitle("");
iamE_10->SetLineColor(46);
iamE_10->SetLineWidth(2);
iamE_10->SetMarkerColor(1);
iamE_10->SetMarkerStyle(2);
iamE_10->SetMarkerSize(1);

iamE_10->SetPoint(0,200,.464864);
iamE_10->SetPoint(1,300,.25977);
iamE_10->SetPoint(2,400,.141202);
iamE_10->SetPoint(3,500,.0782785 );

iamE_10->Draw("LP");

//IAMG
TGraph *iamG_10 = new TGraph(4);
iamG_10->SetName("iamG_10");
iamG_10->SetTitle("");
iamG_10->SetLineColor(9);
iamG_10->SetLineWidth(2);
iamG_10->SetMarkerColor(1);
iamG_10->SetMarkerStyle(3);
iamG_10->SetMarkerSize(1);

iamG_10->SetPoint(0,200,.683088 );
iamG_10->SetPoint(1,300,.411782   );
iamG_10->SetPoint(2,400,.188125  );
iamG_10->SetPoint(3,500,.0696895  );

iamG_10->Draw("LP");

//IAMJ
TGraph *iamJ_10 = new TGraph(4);
iamJ_10->SetName("iamJ_10");
iamJ_10->SetTitle("");
iamJ_10->SetLineColor(8);
iamJ_10->SetLineWidth(2);
iamJ_10->SetMarkerColor(1);
iamJ_10->SetMarkerStyle(4);
iamJ_10->SetMarkerSize(1);

iamJ_10->SetPoint(0,200,.699813 );
iamJ_10->SetPoint(1,300,.472704  ) ;
iamJ_10->SetPoint(2,400,.299602);
iamJ_10->SetPoint(3,500,.175269   );

iamJ_10->Draw("LP");

//BG
TGraph *bg_10 = new TGraph(4);
bg_10->SetName("bg_10");
bg_10->SetTitle("");
bg_10->SetLineColor(kRed);
bg_10->SetLineWidth(2);
bg_10->SetMarkerColor(1);
bg_10->SetMarkerStyle(5);
bg_10->SetMarkerSize(1);

bg_10->SetPoint(0,200,.151821 );
bg_10->SetPoint(1,300,.0789412    );
bg_10->SetPoint(2,400,.0344115 );
bg_10->SetPoint(3,500,.014664     );

bg_10->Draw("LP");
//
xsect2jww->Update();
xsect2jww->GetFrame()->SetFillColor(0);
xsect2jww->GetFrame()->SetBorderSize(0);
xsect2jww->Modified();

return xsect2jww;
}

/*
\hline
	& $m_H=170\GeV$}& IAM E         &  IAM G        &  IAM J        & backg     \\	
\hline
M      E& 7 	& 10    & 7     & 10    & 7     & 10    & 7     & 10    & 7    & 10  \\
\hline
500	& .169  & .658	&.283   & 1.17	& .625  & 2.31	& .557	& 2.45	&.629 & 3.44 \\
600	&.128   & .508	& .223  & .948	& .489	& 1.82	& .494	& 2.24	&.435 & 2.27 \\
700	&.0888  & .363	&.163   & .737	& .166	& .664	& .428	& 1.99	&.321 & 1.76 \\
800	& .0518 & .264	&.109	& .562	& .086	& .398 	& .349  & 1.72	&.235 & 1.29 \\
\hline

8TeV	& $m_H=170\GeV$ & IAM E & IAM G & IAM J & backg \\	
\hline
500	& .288  	& .494	& 1.01  & 1.02	& 1.55  \\
600	& .209		& .380	& .773	& .903	& 1.30 \\
700	& .143		& .281	& .259	& .803	& 1.10 \\
800	& .104		& .211	& .148	& .695	& .868\\

*/


==> images/xsections_row_4jlv_bgextracuts.C <==

{

TCanvas *xsect4jlv = new TCanvas("xsect4jlv","Cross Sections 4jlv", 70,70,970,370);

xsect4jlv->Divide(3,1);

// 7TeV
xsect4jlv->cd(1);
xsect4jlv_1->SetLogy();

TGraph *h170_7 = new TGraph(4);
h170_7->SetName("h170_7");
h170_7->SetTitle("");
h170_7->SetLineColor(30);
h170_7->SetLineWidth(2);
h170_7->SetMarkerColor(1);
h170_7->SetMarkerStyle(26);
h170_7->SetMarkerSize(1);

h170_7->SetPoint(0,500,.169);
h170_7->SetPoint(1,600,.128);
h170_7->SetPoint(2,700,.0888 );
h170_7->SetPoint(3,800,.0518);

h170_7->Draw("ALP");
h170_7->GetYaxis()->SetRangeUser(3.e-2,5.);
h170_7->GetYaxis()->SetTitle("Cross section (fb)");
h170_7->GetXaxis()->SetTitle("M_{cut}");
h170_7->Draw("ALP");
xsect4jlv->Update();
//IAME
TGraph *iamE_7 = new TGraph(4);
iamE_7->SetName("iamE_7");
iamE_7->SetTitle("");
iamE_7->SetLineColor(46);
iamE_7->SetLineWidth(2);
iamE_7->SetMarkerColor(1);
iamE_7->SetMarkerStyle(2);
iamE_7->SetMarkerSize(1);

iamE_7->SetPoint(0,500,.283 );
iamE_7->SetPoint(1,600, .223);
iamE_7->SetPoint(2,700,.163 );
iamE_7->SetPoint(3,800, .109 );

iamE_7->Draw("LP");

//IAMG
TGraph *iamG_7 = new TGraph(4);
iamG_7->SetName("iamG_7");
iamG_7->SetTitle("");
iamG_7->SetLineColor(9);
iamG_7->SetLineWidth(2);
iamG_7->SetMarkerColor(1);
iamG_7->SetMarkerStyle(3);
iamG_7->SetMarkerSize(1);

iamG_7->SetPoint(0,500,.625);
iamG_7->SetPoint(1,600, .489   );
iamG_7->SetPoint(2,700,.166 );
iamG_7->SetPoint(3,800, .086   );

iamG_7->Draw("LP");

//IAMJ
TGraph *iamJ_7 = new TGraph(4);
iamJ_7->SetName("iamJ_7");
iamJ_7->SetTitle("");
iamJ_7->SetLineColor(8);
iamJ_7->SetLineWidth(2);
iamJ_7->SetMarkerColor(1);
iamJ_7->SetMarkerStyle(4);
iamJ_7->SetMarkerSize(1);

iamJ_7->SetPoint(0,500,.557);
iamJ_7->SetPoint(1,600, .494   ) ;
iamJ_7->SetPoint(2,700, .428);
iamJ_7->SetPoint(3,800, .349   );

iamJ_7->Draw("LP");

//BG
TGraph *bg_7 = new TGraph(4);
bg_7->SetName("bg_7");
bg_7->SetTitle("");
bg_7->SetLineColor(kRed);
bg_7->SetLineWidth(2);
bg_7->SetMarkerColor(1);
bg_7->SetMarkerStyle(5);
bg_7->SetMarkerSize(1);

bg_7->SetPoint(0,500,.669 );
bg_7->SetPoint(1,600,.446     );
bg_7->SetPoint(2,700,.279 );
bg_7->SetPoint(3,800,.192     );

bg_7->Draw("LP");

TLegend *leg = new TLegend(0.6,0.6,0.85,0.85);
leg->SetBorderSize(0);
leg->SetTextSize(0.035);
leg->SetFillColor(0);
leg->SetMargin(0.5);
leg->AddEntry("h170_7","SM","lp");
leg->AddEntry("iamE_7","IAM E","lp");
leg->AddEntry("iamG_7","IAM G","lp");
leg->AddEntry("iamJ_7","IAM J","lp");
leg->AddEntry("bg_7","bckg","lp");

leg->Draw();

// 8TeV
xsect4jlv->cd(2);
xsect4jlv_2->SetLogy();
TGraph *h170_8 = new TGraph(4);
h170_8->SetName("h170_8");
h170_8->SetTitle("");
h170_8->SetLineColor(30);
h170_8->SetLineWidth(2);
h170_8->SetMarkerColor(1);
h170_8->SetMarkerStyle(26);
h170_8->SetMarkerSize(1);

h170_8->SetPoint(0,500,.288);
h170_8->SetPoint(1,600,.209);
h170_8->SetPoint(2,700,.143 );
h170_8->SetPoint(3,800,.104);

h170_8->Draw("ALP");
h170_8->GetYaxis()->SetRangeUser(3.e-2,5.);
h170_8->GetYaxis()->SetTitle("Cross section (fb)");
h170_8->GetXaxis()->SetTitle("M_{cut}");
h170_8->Draw("ALP");
xsect4jlv->Update();

//IAME
TGraph *iamE_8 = new TGraph(4);
iamE_8->SetName("iamE_8");
iamE_8->SetTitle("");
iamE_8->SetLineColor(46);
iamE_8->SetLineWidth(2);
iamE_8->SetMarkerColor(1);
iamE_8->SetMarkerStyle(2);
iamE_8->SetMarkerSize(1);

iamE_8->SetPoint(0,500,.494);
iamE_8->SetPoint(1,600,.380);
iamE_8->SetPoint(2,700,.281);
iamE_8->SetPoint(3,800,.211 );

iamE_8->Draw("LP");

//IAMG
TGraph *iamG_8 = new TGraph(4);
iamG_8->SetName("iamG_8");
iamG_8->SetTitle("");
iamG_8->SetLineColor(9);
iamG_8->SetLineWidth(2);
iamG_8->SetMarkerColor(1);
iamG_8->SetMarkerStyle(3);
iamG_8->SetMarkerSize(1);

iamG_8->SetPoint(0,500,1.01);
iamG_8->SetPoint(1,600,.773   );
iamG_8->SetPoint(2,700,.259);
iamG_8->SetPoint(3,800,.148   );

iamG_8->Draw("LP");

//IAMJ
TGraph *iamJ_8 = new TGraph(4);
iamJ_8->SetName("iamJ_8");
iamJ_8->SetTitle("");
iamJ_8->SetLineColor(8);
iamJ_8->SetLineWidth(2);
iamJ_8->SetMarkerColor(1);
iamJ_8->SetMarkerStyle(4);
iamJ_8->SetMarkerSize(1);

iamJ_8->SetPoint(0,500,1.02);
iamJ_8->SetPoint(1,600,.903   ) ;
iamJ_8->SetPoint(2,700,.803);
iamJ_8->SetPoint(3,800,.695   );

iamJ_8->Draw("LP");

//BG
TGraph *bg_8 = new TGraph(4);
bg_8->SetName("bg_8");
bg_8->SetTitle("");
bg_8->SetLineColor(kRed);
bg_8->SetLineWidth(2);
bg_8->SetMarkerColor(1);
bg_8->SetMarkerStyle(5);
bg_8->SetMarkerSize(1);

bg_8->SetPoint(0,500, 1.15 );
bg_8->SetPoint(1,600, .834     );
bg_8->SetPoint(2,700, .555 );
bg_8->SetPoint(3,800, .359     );

bg_8->Draw("LP");

// 10TeV
xsect4jlv->cd(3);
xsect4jlv_3->SetLogy();
TGraph *h170_10 = new TGraph(4);
h170_10->SetName("h170_10");
h170_10->SetTitle("");
h170_10->SetLineColor(30);
h170_10->SetLineWidth(2);
h170_10->SetMarkerColor(1);
h170_10->SetMarkerStyle(26);
h170_10->SetMarkerSize(1);

h170_10->SetPoint(0,500,.658);
h170_10->SetPoint(1,600,.508);
h170_10->SetPoint(2,700,.363 );
h170_10->SetPoint(3,800,.264);

h170_10->Draw("ALP");
h170_10->GetYaxis()->SetRangeUser(3.e-2,5.);
h170_10->GetYaxis()->SetTitle("Cross section (fb)");
h170_10->GetXaxis()->SetTitle("M_{cut}");
h170_10->Draw("ALP");
xsect4jlv->Update();


//IAME
TGraph *iamE_10 = new TGraph(4);
iamE_10->SetName("iamE_10");
iamE_10->SetTitle("");
iamE_10->SetLineColor(46);
iamE_10->SetLineWidth(2);
iamE_10->SetMarkerColor(1);
iamE_10->SetMarkerStyle(2);
iamE_10->SetMarkerSize(1);

iamE_10->SetPoint(0,500,1.17);
iamE_10->SetPoint(1,600,.948);
iamE_10->SetPoint(2,700,.737);
iamE_10->SetPoint(3,800,.562 );

iamE_10->Draw("LP");

//IAMG
TGraph *iamG_10 = new TGraph(4);
iamG_10->SetName("iamG_10");
iamG_10->SetTitle("");
iamG_10->SetLineColor(9);
iamG_10->SetLineWidth(2);
iamG_10->SetMarkerColor(1);
iamG_10->SetMarkerStyle(3);
iamG_10->SetMarkerSize(1);

iamG_10->SetPoint(0,500,2.31 );
iamG_10->SetPoint(1,600,1.82   );
iamG_10->SetPoint(2,700,.664  );
iamG_10->SetPoint(3,800,.398   );

iamG_10->Draw("LP");

//IAMJ
TGraph *iamJ_10 = new TGraph(4);
iamJ_10->SetName("iamJ_10");
iamJ_10->SetTitle("");
iamJ_10->SetLineColor(8);
iamJ_10->SetLineWidth(2);
iamJ_10->SetMarkerColor(1);
iamJ_10->SetMarkerStyle(4);
iamJ_10->SetMarkerSize(1);

iamJ_10->SetPoint(0,500,2.45 );
iamJ_10->SetPoint(1,600,2.24   ) ;
iamJ_10->SetPoint(2,700,1.99);
iamJ_10->SetPoint(3,800,1.72   );

iamJ_10->Draw("LP");

//BG
TGraph *bg_10 = new TGraph(4);
bg_10->SetName("bg_10");
bg_10->SetTitle("");
bg_10->SetLineColor(kRed);
bg_10->SetLineWidth(2);
bg_10->SetMarkerColor(1);
bg_10->SetMarkerStyle(5);
bg_10->SetMarkerSize(1);

bg_10->SetPoint(0,500,3.28 );
bg_10->SetPoint(1,600,2.35     );
bg_10->SetPoint(2,700,1.67 );
bg_10->SetPoint(3,800,1.11    );

bg_10->Draw("LP");
//
xsect4jlv->Update();
xsect4jlv->GetFrame()->SetFillColor(0);
xsect4jlv->GetFrame()->SetBorderSize(0);
xsect4jlv->Modified();

return xsect4jlv;
}

/*
\hline
	& $m_H=170\GeV$}& IAM E         &  IAM G        &  IAM J        & backg     \\	
\hline
M      E& 7 	& 10    & 7     & 10    & 7     & 10    & 7     & 10    & 7    & 10  \\
\hline
500	& .169  & .658	&.283   & 1.17	& .625  & 2.31	& .557	& 2.45	&.629 & 3.44 \\
600	&.128   & .508	& .223  & .948	& .489	& 1.82	& .494	& 2.24	&.435 & 2.27 \\
700	&.0888  & .363	&.163   & .737	& .166	& .664	& .428	& 1.99	&.321 & 1.76 \\
800	& .0518 & .264	&.109	& .562	& .086	& .398 	& .349  & 1.72	&.235 & 1.29 \\
\hline

8TeV	& $m_H=170\GeV$ & IAM E & IAM G & IAM J & backg \\	
\hline
500	& .288  	& .494	& 1.01  & 1.02	& 1.55  \\
600	& .209		& .380	& .773	& .903	& 1.30 \\
700	& .143		& .281	& .259	& .803	& 1.10 \\
800	& .104		& .211	& .148	& .695	& .868\\

*/

